Comparison of Estimators for Multi-State Models in Potentially Non-Markov Processes

Various estimators for modelling the transition probabilities in multi-state models have been proposed, e.g., the Aalen-Johansen estimator, the landmark Aalen-Johansen estimator, and a hybrid Aalen-Johansen estimator. While the Aalen-Johansen estimator is generally only consistent under the rather restrictive Markov assumption, the landmark Aalen-Johansen estimator can handle non-Markov multi-state models. However, the landmark Aalen-Johansen estimator leads to a strict data reduction and, thus, to an increased variance. The hybrid Aalen-Johansen estimator serves as a compromise by, firstly, checking with a log-rank-based test whether the Markov assumption is satisfied. Secondly, landmarking is only applied if the Markov assumption is rejected. In this work, we propose a new hybrid Aalen-Johansen estimator which uses a Cox model instead of the log-rank-based test to check the Markov assumption in the first step. Furthermore, we compare the four estimators in an extensive simulation study across Markov, semi-Markov, and distinct non-Markov settings. In order to get deep insights into the performance of the estimators, we consider four different measures: bias, variance, root mean squared error, and coverage rate. Additionally, further influential factors on the estimators such as the form and degree of non-Markov behaviour, the different transitions, and the starting time are analysed. The main result of the simulation study is that the hybrid Aalen-Johansen estimators yield favourable results across various measures and settings.

==> RCode/000_functions_mod_mod.R <==
################################################################################
################################ Functions #####################################
################################################################################

# This file contains all fucntions for the Masters thesis:
# Simulation Study to Compare Estimators for Multi-State Models in Potentially
# non-Markov Processes
# Carolin Drenda

################################################################################
# 5.2.1 function to generate markov data

# function to model transition times in a markov setting, illness-death 
# model with recovery

# input:
#   - n: natural number of subjects
#   - a: scale param: vector of 4, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3)
#   - b: shape param: vector of 4, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3)
#   - ul: number >=0, lower bound for uniform distribution of censoring distribution, only needed if cens_fun == unif
#   - uu: number >=0,upper bound for uniform distribution of censoring distribution, only needed if cens_fun == unif
#   - cens_fun: two possible values: "unif": to generate a uniform distr censoring time, or "exp" for exponential distribution
#   - expr: rate for exponential distribution used to generate censoring time, only needed if cens_fun == exp"
#   - all1: TRUE/FALSE, if all subjects should in state 1, or also in state 2
#   - prop1: number between 0 and 1, if all1 == TRUE, proportion of subjects starting in 1
#   - tau: number >= 0 time till end of study 


# ouput:
#   - data frame with 7 columns
#     - id: patient id
#     - from: state before transition
#     - to: state after transition
#     - entry: time of entering current state
#     - exit: time of leaving current state
#     - cens: indicator if censored ( = 1) or nor (= 0)

markov_fun <- function(n, a, b,  ul = 200, uu = 6000,  expr, all1, prop1, tau){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  sim_dat <- NULL
  
  # draw order of beginning states
  if(all1 != TRUE){
    start_state <- sample(c(1,2), n, prob = c(prop1, 1- prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  # simulate data for each subject
  for(i in 1:n){
    
    state <- start_state[i]
    # censoring status
    cens <- 0
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    # draw a censoring time for this subject
    
    U_cens <- rexp(1, expr)
    if(U_cens > 2500){
      U_cens <- runif(1, ul, uu)
    }
    
    C <- min (U_cens, tau)
    
    # continue drawing transitions until reaching state 3 or being censored
    while(state != 3 & cens == 0){
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to state 2 conditional on having survived till 
        # now 1->2
        T_12 <- (Tstart^(b[1]) - log(runif(1))/a[1])^(1/b[1])
        # draw a transition time to state 3 conditional on having survived till 
        # now 1->3
        T_13 <- (Tstart^(b[2]) - log(runif(1))/a[2])^(1/b[2])
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        
        #if total time is smaller than Censoring 
        if(Tc < C){
          
          # if transition is to state 2
          if(Tc == T_12){
            
            # set to state to 2
            to <- 2
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # change new transition time to total time
          Tend <- Tc
          
          # if censored before transition
        }else{
          # change censoring indicator to 1
          cens <- 1
          # to  state stays the same 
          to <- 1
          
          # change new censoring time to total time
          Tend <- C
        }
        
      }
      # if currently in state 2
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to 1 (2->1)
        T_21 <- (Tstart^(b[3]) -log(runif(1))/a[3])^(1/b[3])
        # 2->3
        T_23 <- (Tstart^(b[4]) -log(runif(1))/a[4])^(1/b[4])
        
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        
        #if total  time is smaller than Censoring 
        if(Tc < C){
          
          # if transition is to state 2
          if(Tc == T_21){
            
            # set to state to 1
            to <- 1
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # change new transition time to total time
          Tend <- Tc
          # if censoring time is smaller than total time
        }else{
          
          cens <- 1
          to <- 2
          
          # add new transition time to total time
          Tend <- C
        }
      }
      # change state to current state
      state <- to
      
      
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      # censoring indicator
      sim_dat <- rbind(sim_dat, c(i, from, to,  Tstart, Tend, cens))
      # set new Start time to previous end time
      Tstart <- Tend
    }
  }
  # change colnames
  colnames(sim_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  # change the "to" state for censored data to "cens"
  sim_dat <- as.data.frame(sim_dat) %>% mutate(to = ifelse(cens == 1, "cens", to))
  return(sim_dat)
}


################################################################################
# 5.2.2 
# function to calculate transition times in a semi-markov setting illness-death 
# model with recovery

# input:
#   - n: natural number of subjects
#   - a: scale param: vector of 4, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3)
#   - b: shape param: vector of 4, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3)
#   - ul: number >=0, lower bound for uniform distribution of censoring distribution, only needed if cens_fun == unif
#   - uu: number >=0,upper bound for uniform distribution of censoring distribution, only needed if cens_fun == unif
#   - cens_fun: two possible values: "unif": to generate a uniform distr censoring time, or "exp" for exponential distribution
#   - expr: rate for exponential distribution used to generate censoring time, only needed if cens_fun == exp"
#   - all1: TRUE/FALSE, if all subjects should in state 1, or also in state 2
#   - prop1: number between 0 and 1, if all1 == TRUE, proportion of subjects starting in 1
#   - tau: number >= 0 time till end of study


# ouput:
#   - data frame with 7 columns
#     - id: patient id
#     - from: state before transition
#     - to: state after transition
#     - entry: time of entering current state
#     - exit: time of leaving current state
#     - cens: indicator if censored ( = 1) or nor (= 0)

semi_markov_fun <- function(n, a, b, ul, uu, expr, cens_fun, all1, prop1, tau){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  sim_dat <- NULL
  
  # draw beginning states for each subject (state 1 and 2 are possible)
  if(all1 != TRUE){
    start_state <-  sample(c(1,2), n, prob = c(prop1, 1- prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  # simulate data for each subject
  for(i in 1:n){
    
    state <- start_state[i]
    # censoring status
    cens <- 0
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    # # draw a censoring time for this subject
    # if(cens_fun == "unif"){
    #   U_cens <- runif(1, ul, uu) 
    # }
    # if(cens_fun == "exp"){
    #   U_cens <- rexp(1, expr)  
    # }
    
    
    # draw a censoring time for this subject
    U_cens <- rexp(1, expr)
    if(U_cens > 2500){
      U_cens <- runif(1, ul, uu)
    }
    
    
    # choose minimum of censoring and end of study
    C <- min (U_cens, tau)
    
    # continue drawing transitions until reaching state 3 or being censored
    while(state != 3 & cens == 0){
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to state 2
        T_12 <- (-log(runif(1))/a[1])^(1/b[1])
        # draw a transition time to state 3
        T_13 <- (-log(runif(1))/a[2])^(1/b[2])
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        
        #if total time is smaller than Censoring 
        if(Tstart + Tc < C){
          
          # if transition is to state 2
          if(Tc == T_12){
            
            # set to state to 2
            to <- 2
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # add new transition time to total time
          Tend <- Tstart + Tc
          
          # if censored before transition
        }else{
          # change censoring indicator to 1
          cens <- 1
          # to  state stays the same 
          to <- 1
          
          # add censoring time to total time
          Tend <- C
        }
        
      }
      # if currently in state 2
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to 1
        T_21 <- (-log(runif(1))/a[3])^(1/b[3])
        T_23 <- (-log(runif(1))/a[4])^(1/b[4])
        
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        
        #if total  time is smaller than Censoring 
        if(Tstart + Tc < C){
          
          # if transition is to state 2
          if(Tc == T_21){
            
            # set to state to 1
            to <- 1
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # add new transition time to total time
          Tend <- Tstart + Tc
          # if censoring time is smaller than total time
        }else{
          #set censoring to 1
          cens <- 1
          to <- 2
          
          # add new transition time to total time
          Tend <- C
        }
      }
      # change state to current state
      state <- to
      
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      # censoring indicator
      sim_dat <- rbind(sim_dat, c(i, from, to, Tstart, Tend, cens))
      # set new Start time to previous end time
      Tstart <- Tend
    }
  }
  colnames(sim_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  # change the "to" state for censored data to "cens"
  sim_dat <- as.data.frame(sim_dat) %>% mutate(to = ifelse(cens == 1, "cens", to))
  return(sim_dat)
}


################################################################################
# 5.2.3 + 5.2.4
# function to calculate transition times in a non-markov setting by adding 
# frailties, illness-death model with recovery

# input:
#   - n: number of subjects
#   - a: scale param: vector of 4, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3)
#   - b: shape param: vector of 4, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3)
#   - ul: lower bound for uniform distribution of censoring distribution, only needed if cens_fun == "unif"
#   - uu: upper bound for uniform distribution of censoring distribution, only needed if cens_fun == "unif"
#   - cens_fun: two possible values: "unif": to generate a uniform distr censoring time, or "exp" for exponential distribution
#   - expr: rate for exponential distribution used to generate censoring time, only needed if cens_fun == exp"
#   - all1: TRUE/FALSE, if all subjects should in state 1, or also in state 2
#   - prop1: number between 0 and 1, if all1 == TRUE, proportion of subjects starting in 1
#   (- frailty: frailty variable, vector of length n)
#   - frail_var: variance of frailty distribution (gamma) (ich glaube es ist 1/var aber habe ich auch so gemacht)
#   - tau: number >= 0 time till end of study


# ouput:
#   - data frame with 7 columns
#     - id: patient id
#     - from: state before transition
#     - to: state after transition
#     - entry: time of entering current state
#     - exit: time of leaving current state
#     - cens: indicator if censored ( = 1) or nor (= 0)

non_markov_fun <- function(n, a, b, ul, uu, expr, all1, prop1, frail_var,
                           all_frail, tau){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  sim_dat <- NULL
  
  # draw order of beginning states
  if(all1 != TRUE){
    start_state <-  sample(c(1,2), n, prob = c(prop1, 1- prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  # simulate data for each subject
  for(i in 1:n){
    
    # either have same frailty on all transitions
    if(all_frail == TRUE){
      frailty <- rep(rgamma(1, frail_var, frail_var), 4)
      # or only have frailty on transition 2 -> 1
    }else{
      frailty <-c(1, 1, rgamma(1, frail_var, frail_var), 1)
    }
    
    
    state <- start_state[i]
    
    # censoring status
    cens <- 0
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    # # draw a censoring time for this subject
    # if(cens_fun == "unif"){
    #   U_cens <- runif(1, ul, uu) 
    # }
    # if(cens_fun == "exp"){
    #   U_cens <- rexp(1, expr)  
    # }
    
    
    U_cens <- rexp(1, expr)
    if(U_cens > 2500){
      U_cens <- runif(1, ul, uu)
    }
    
    # choose minimum of censoring and end of study
    C <- min (U_cens, tau)
    
    # continue drawing transitions until reaching state 3 or being censored
    while(state != 3 & cens == 0){
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to state 2 conditional on having survived till 
        # now
        T_12 <- (Tstart^(b[1]) - log(runif(1))/(a[1] * frailty[1]))^(1/b[1])
        # draw a transition time to state 3 conditional on having survived till 
        # now
        T_13 <- (Tstart^(b[2]) - log(runif(1))/(a[2] * frailty[2]))^(1/b[2])
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        
        #if total time is smaller than Ccnsoring 
        if(Tc < C){
          
          # if transition is to state 2
          if(Tc == T_12){
            
            # set to state to 2
            to <- 2
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # add new transition time to total time
          Tend <- Tc
          
          # if censored before transition
        }else{
          # change censoring indicator to 1
          cens <- 1
          # to  state stays the same 
          to <- 1
          
          # change new censoring time to total time
          Tend <- C
        }
        
      }
      
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to 1
        T_21 <- (Tstart^(b[3]) - log(runif(1))/(a[3] * frailty[3]))^(1/b[3])
        T_23 <- (Tstart^(b[4]) - log(runif(1))/(a[4] * frailty[4]))^(1/b[4])
        
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        
        #if total  time is smaller than Censoring 
        if(Tc < C){
          
          # if transition is to state 2
          if(Tc == T_21){
            
            # set to state to 1
            to <- 1
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # change new transition time to total time
          Tend <- Tc
          # if censoring time is smaller than total time
        }else{
          
          cens <- 1
          to <- 2
          
          # add new transition time to total time
          Tend <- C
        }
      }
      # change state to current state
      state <- to
      
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      # censoring indicator
      sim_dat <- rbind(sim_dat, c(i, from, to, Tstart, Tend, cens))
      # set new Start time to previous end time
      Tstart <- Tend
    }
  }
  colnames(sim_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  # change the "to" state for censored data to "cens"
  sim_dat <- as.data.frame(sim_dat) %>% mutate(to = ifelse(cens == 1, "cens", to))
  return(sim_dat)
}

################################################################################
# 5.2.5

# function to calculate transition times in a markov setting until a time point 
# t_m and non-markov setting afterwards (frailties), illness-death model with recovery


#   - n: number of subjects
#   - a: scale param: vector of 4, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3)
#   - b: shape param: vector of 4, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3)
#   - ul: lower bound for uniform distribution of censoring distribution, only needed if cens_fun == "unif"
#   - uu: upper bound for uniform distribution of censoring distribution, only needed if cens_fun == "unif"
#   - cens_fun: two possible values: "unif": to generate a uniform distr censoring time, or "exp" for exponential distribution
#   - expr: rate for exponential distribution used to generate censoring time, only needed if cens_fun == exp"
#   - all1: TRUE/FALSE, if all subjects should in state 1, or also in state 2
#   - prop1: number between 0 and 1, if all1 == TRUE, proportion of subjects starting in 1
#   (- frailty: frailty variable, vector of length n)
#   - frail_var: variance of frailty distribution (gamma)
#   - tm: time after which to change from markov behavior to non-markov through 
#         adding frailty
#   - tau: number >= 0 time till end of study



# ouput:
#   - data frame with 7 columns
#     - id: patient id
#     - from: state before transition
#     - to: state after transition
#     - entry: time of entering current state
#     - exit: time of leaving current state
#     - cens: indicator if censored ( = 1) or nor (= 0)

mix_markov_fun <- function(n, a, b, ul, uu, expr, all1, prop1, frail_var,
                           all_frail, tau, tm){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  sim_dat <- NULL
  
  # draw order of beginning states
  if(all1 != TRUE){
    start_state <-  sample(c(1,2), n, prob = c(prop1, 1- prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  
  # simulate data for each subject
  for(i in 1:n){
    
    # either have same frailty on all transitions
    if(all_frail == TRUE){
      frailty <- rep(rgamma(1, frail_var, frail_var), 4)
      # or only have frailty on transition 2 -> 1
    }else{
      frailty <-c(1, 1, rgamma(1, frail_var, frail_var), 1)
    }
    
    state <- start_state[i]
    
    # censoring status
    cens <- 0
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    # # draw a censoring time for this subject
    # if(cens_fun == "unif"){
    #   U_cens <- runif(1, ul, uu) 
    # }
    # if(cens_fun == "exp"){
    #   U_cens <- rexp(1, expr)  
    # }
    
    # draw a censoring time for this subject
    U_cens <- rexp(1, expr)
    if(U_cens > 2500){
      U_cens <- runif(1, ul, uu)
    }
    
    
    # choose minimum of censoring and end of study
    C <- min (U_cens, tau)
    
    # continue drawing transitions until reaching state 3 or being censored
    while(state != 3 & cens == 0){ 
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # if before certain time point: markov
        if(Tstart < tm){
          # draw a transition time to state 2 conditional on having survived till 
          # now
          T_12 <- (Tstart^(b[1]) - log(runif(1))/(a[1]))^(1/b[1])
          # draw a transition time to state 3 conditional on having survived till 
          # now
          T_13 <- (Tstart^(b[2]) - log(runif(1))/(a[2]))^(1/b[2])
          
          # check if over tm: draw a new transition time from time point tm on
          if(min(T_12, T_13) > tm){
            # draw a new transition time to state 2 conditional on having survived till 
            # tm
            T_12 <- (tm^(b[1]) - log(runif(1))/(a[1] * frailty[1]))^(1/b[1])
            # draw a new transition time to state 3 conditional on having survived till 
            # tm
            T_13 <- (tm^(b[2]) - log(runif(1))/(a[2] * frailty[2]))^(1/b[2])
          }
          # after time point: non-markov
        }else{
          # draw a transition time to state 2 conditional on having survived till 
          # now
          T_12 <- (Tstart^(b[1]) - log(runif(1))/(a[1] * frailty[1]))^(1/b[1])
          # draw a transition time to state 3 conditional on having survived till 
          # now
          T_13 <- (Tstart^(b[2]) - log(runif(1))/(a[2] * frailty[2]))^(1/b[2])
        }
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        #if total time is smaller than Censoring 
        if(Tc < C){
          
          # if transition is to state 2
          if(Tc == T_12){
            
            # set to state to 2
            to <- 2
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # add new transition time to total time
          Tend <- Tc
          
          # if censored before transition
        }else{
          # change censoring indicator to 1
          cens <- 1
          # to  state stays the same 
          to <- 1
          
          # change new censoring time to total time
          Tend <- C
        }
        
      }
      
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        
        # if before certain time point: markov
        if(Tstart < tm){
          # draw a transition time to state 1 conditional on having survived till 
          # now
          T_21 <- (Tstart^(b[3]) - log(runif(1))/(a[3]))^(1/b[3])
          # draw a transition time to state 3 conditional on having survived till 
          # now
          T_23 <- (Tstart^(b[4]) - log(runif(1))/(a[4]))^(1/b[4])
          
          
          # check if over tm, draw a new transition time from that time poitn on
          if(min(T_21, T_23) > tm){
            # draw a new transition time to state 2 conditional on having survived till 
            # tm
            T_21 <- (tm^(b[3]) - log(runif(1))/(a[3] * frailty[3]))^(1/b[3])
            # draw a new transition time to state 3 conditional on having survived till 
            # tm
            T_23 <- (tm^(b[4]) - log(runif(1))/(a[4] * frailty[4]))^(1/b[4])
          }
          
          
          # after time point: non-markov
        }else{
          # draw a transition time to state 1 conditional on having survived till 
          # now
          T_21 <- (Tstart^(b[3]) - log(runif(1))/(a[3] * frailty[3]))^(1/b[3])
          # draw a transition time to state 3 conditional on having survived till 
          # now
          T_23 <- (Tstart^(b[4]) - log(runif(1))/(a[4] * frailty[4]))^(1/b[4])
        }
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        #if total  time is smaller than Censoring 
        if(Tc < C){
          
          # if transition is to state 2
          if(Tc == T_21){
            
            # set to state to 1
            to <- 1
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # change new transition time to total time
          Tend <- Tc
          # if censoring time is smaller than total time
        }else{
          
          cens <- 1
          to <- 2
          
          # add new transition time to total time
          Tend <- C
        }
      }
      # change state to current state
      state <- to
      
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      # censoring indicator
      sim_dat <- rbind(sim_dat, c(i, from, to, Tstart, Tend, cens))
      # set new Start time to previous end time
      Tstart <- Tend
    }
  }
  
  colnames(sim_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  # change the "to" state for censored data to "cens"
  sim_dat <- as.data.frame(sim_dat) %>% mutate(to = ifelse(cens == 1, "cens", to))
  return(sim_dat)
}


################################################################################
# 5.2.6
# function to calculate transition times in non-markov setting through shared frailties
# different transition intensities if subject stayed longer in first state

# input:
#   - n: number of subjects
#   - a: vector of 5, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3, 1->2 with extra condition)
#   - b: shape param: vector of 5, containing the parameters for the weibull model (transition 1->2, 1->3, 2->1, 2->3, 1->2 with extra condition)
#   - ul: lower bound for uniform distribution of censoring distribution, only needed if cens_fun == unif
#   - uu: upper bound for uniform distribution of censoring distribution, only needed if cens_fun == unif
#   - expr: rate for exponential distribution used to generate censoring time, only needed if cens_fun == exp"
#   - cens_fun: two possible values: "unif": to generate a uniform distr censoring time, or "exp" for exponential distribution
#   - all1: TRUE/FALSE, if all subjects should in state 1, or also in state 2
#   - prop1: number between 0 and 1, if all1 == TRUE, proportion of subjects starting in 1
#   - tau: number >= 0 time till end of study
#   - t_change: "landmark" timepoint at which to check if subject is in state
#   (- s_change: "landmark" state to be in at time t_change ) for now only state 1


# ouput:
#   - data frame with 7 columns
#     - id: patient id
#     - from: state before transition
#     - to: state after transition
#     - entry: time of entering current state
#     - exit: time of leaving current state
#     - cens: indicator if censored ( = 1) or nor (= 0)


pat_markov_fun <- function(n, a, b, ul, uu, expr, all1, prop1, tau,
                           t_change){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  sim_dat <- NULL
  
  # draw order of beginning states
  if(all1 != TRUE){
    start_state <-  sample(c(1,2), n, prob = c(prop1, 1 - prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  
  # simulate data for each subject
  for(i in 1:n){
    
    state <- start_state[i]
    
    trans_count <- 0
    # censoring status
    cens <- 0
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    # draw a censoring time for this subject
    U_cens <- rexp(1, expr)
    if(U_cens > 2500){
      U_cens <- runif(1, ul, uu)
    }
    
    
    # choose minimum of censoring and end of study
    C <- min (U_cens, tau)
    
    # for now choose normal transition intensities
    a_n <- a[1:4]
    
    # continue drawing transitions until reaching state 3 or being censored 
    while(state != 3 & cens == 0){
      
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to state 2 conditional on having survived till 
        # now
        T_12 <- (Tstart^(b[1]) - log(runif(1))/(a_n[1]))^(1/b[1])
        
        # draw a transition time to state 3 conditional on having survived till 
        # now
        T_13 <- (Tstart^(b[2]) - log(runif(1))/(a_n[2]))^(1/b[2])
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        # if person is in state 1 at least until t_change without change of state in between 
        # change transition rate
        if(trans_count == 0 & Tc > t_change){
          a_n <- a[5:8]
          b_n <- b #b[5:8]
          T_12 <- (Tstart^(b[1]) - log(runif(1))/(a_n[1]))^(1/b[1])
          T_13 <- (Tstart^(b[2]) - log(runif(1))/(a_n[2]))^(1/b[2])
        }
        # choose new minimum
        Tc <- min(T_12, T_13) 
        
        #if total time is smaller than Censoring 
        if(Tc < C){
          
          # if transition is to state 2
          if(Tc == T_12){
            
            # set to state to 2
            to <- 2
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # add new transition time to total time
          Tend <- Tc
          
          # if censored before transition
        }else{
          # change censoring indicator to 1
          cens <- 1
          # to  state stays the same 
          to <- 1
          
          # change new censoring time to total time
          Tend <- C
        }
      }
      
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to 1
        T_21 <- (Tstart^(b[3]) -log(runif(1))/(a_n[3]))^(1/b[3])
        T_23 <- (Tstart^(b[4]) -log(runif(1))/(a_n[4]))^(1/b[4])
        
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        
        #if total  time is smaller than Censoring 
        if(Tc < C){
          
          # if transition is to state 2
          if(Tc == T_21){
            
            # set to state to 1
            to <- 1
            
            # if transition is to state 3
          }else{
            
            # set to state to 3
            to <- 3
          }
          
          # change new transition time to total time
          Tend <- Tc
          # if censoring time is smaller than total time
        }else{
          
          cens <- 1
          to <- 2
          
          # add new transition time to total time
          Tend <- C
        }
      }
      # change state to current state
      state <- to
      
      trans_count <- trans_count + 1
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      # censoring indicator
      sim_dat <- rbind(sim_dat, c(i, from, to, Tstart, Tend, cens))
      # set new Start time to previous end time
      Tstart <- Tend
    }
  }
  
  colnames(sim_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  # change the "to" state for censored data to "cens"
  sim_dat <- as.data.frame(sim_dat) %>% mutate(to = ifelse(cens == 1, "cens", to))
  return(sim_dat)
}
################################################################################
#5.3
# function to model patients for the true transition probabilities (need large n
# for that)


# input:
#   - n: natural number of subjects (needs to be large)
#   - a: scale param: vector of 4, containing the parameters for the weibull
#       model (transition 1->2, 1->3, 2->1, 2->3)
#   - b: shape param: vector of 4, containing the parameters for the weibull 
#       model (transition 1->2, 1->3, 2->1, 2->3)
#   - all1: TRUE/FALSE, if all subjects should in state 1, or also in state 2
#   - prop1: number between 0 and 1, if all1 == TRUE, proportion of subjects 
#       starting in 1


# ouput:
#   - data frame with 7 columns
#     - id: patient id
#     - from: state before transition
#     - to: state after transition
#     - entry: time of entering current state
#     - exit: time of leaving current state
#     - cens: indicator if censored ( = 1) or nor (= 0)

true_val_markov <- function(n, a, b, all1, prop1){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  sim_dat <- NULL
  
  # draw order of beginning states
  if(all1 != TRUE){
    start_state <- sample(c(1,2), n, prob = c(prop1, 1- prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  # simulate data for each subject
  for(i in 1:n){
    
    state <- start_state[i]
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    
    # continue drawing transitions until reaching state 3 
    while(state != 3){
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to state 2 conditional on having survived till 
        # now 1->2
        T_12 <- (Tstart^(b[1]) - log(runif(1))/a[1])^(1/b[1])
        # draw a transition time to state 3 conditional on having survived till 
        # now 1->3
        T_13 <- (Tstart^(b[2]) - log(runif(1))/a[2])^(1/b[2])
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        
        # if transition is to state 2
        if(Tc == T_12){
          
          # set to state to 2
          to <- 2
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
        }
        
        #new transition time 
        Tend <- Tc
        
        
      }
      # if currently in state 2
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to 1 (2->1)
        T_21 <- (Tstart^(b[3]) -log(runif(1))/a[3])^(1/b[3])
        # 2->3
        T_23 <- (Tstart^(b[4]) -log(runif(1))/a[4])^(1/b[4])
        
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        # if transition is to state 2
        if(Tc == T_21){
          
          # set to state to 1
          to <- 1
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
        }
        
        # change new transition time to total time
        Tend <- Tc
      }
      # change state to current state
      state <- to
      
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      # censoring = 0 
      sim_dat <- rbind(sim_dat, c(i, from, to,  Tstart, Tend, 0))
      # set new Start time to previous end time
      Tstart <- Tend
    }
  }
  # change colnames
  colnames(sim_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  return(sim_dat)
}


# semi-Markov

true_val_semi_markov <- function(n, a, b, all1, prop1, tau){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  sim_dat <- NULL
  
  # draw beginning states for each subject (state 1 and 2 are possible)
  if(all1 != TRUE){
    start_state <-  sample(c(1,2), n, prob = c(prop1, 1- prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  # simulate data for each subject
  for(i in 1:n){
    
    state <- start_state[i]
    # censoring status
    cens <- 0
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    # continue drawing transitions until reaching state 3 
    while(state != 3){
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to state 2
        T_12 <- (-log(runif(1))/a[1])^(1/b[1])
        # draw a transition time to state 3
        T_13 <- (-log(runif(1))/a[2])^(1/b[2])
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        # if transition is to state 2
        if(Tc == T_12){
          
          # set to state to 2
          to <- 2
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
        }
        
        # add new transition time to total time
        Tend <- Tstart + Tc
        
      }
      # if currently in state 2
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to 1
        T_21 <- (-log(runif(1))/a[3])^(1/b[3])
        T_23 <- (-log(runif(1))/a[4])^(1/b[4])
        
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        # if transition is to state 2
        if(Tc == T_21){
          
          # set to state to 1
          to <- 1
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
          
        }
        
        # add new transition time to total time
        Tend <- Tstart + Tc
      }
      # change state to current state
      state <- to
      
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      
      sim_dat <- rbind(sim_dat, c(i, from, to, Tstart, Tend, 0))
      # set new Start time to previous end time
      Tstart <- Tend
      
    }
    print(i)
  }
  colnames(sim_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  return(sim_dat)
}


# frailty
true_val_non_markov <- function(n, a, b,  all1, prop1, frail_var,
                                all_frail){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  sim_dat <- NULL
  
  # draw order of beginning states
  if(all1 != TRUE){
    start_state <-  sample(c(1,2), n, prob = c(prop1, 1 - prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  # simulate data for each subject
  for(i in 1:n){
    
    state <- start_state[i]
    
    # either have same frailty on all transitions
    if(all_frail == TRUE){
      frailty <- rep(rgamma(1, frail_var, frail_var), 4)
      # or only have frailty on transition 2 -> 1
    }else{
      frailty <-c(1, 1, rgamma(1, frail_var, frail_var), 1)
    }
    
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    # continue drawing transitions until reaching state 3
    while(state != 3){
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to state 2 conditional on having survived till 
        # now
        T_12 <- (Tstart^(b[1]) - log(runif(1))/(a[1] * frailty[1]))^(1/b[1])
        # draw a transition time to state 3 conditional on having survived till 
        # now
        T_13 <- (Tstart^(b[2]) - log(runif(1))/(a[2] * frailty[2]))^(1/b[2])
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        # if transition is to state 2
        if(Tc == T_12){
          
          # set to state to 2
          to <- 2
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
        }
        
        # change new end transition time
        Tend <- Tc
      }
      
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to 1
        T_21 <- (Tstart^(b[3]) - log(runif(1))/(a[3] * frailty[3]))^(1/b[3])
        T_23 <- (Tstart^(b[4]) - log(runif(1))/(a[4] * frailty[4]))^(1/b[4])
        
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        # if transition is to state 2
        if(Tc == T_21){
          
          # set to state to 1
          to <- 1
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
        }
        
        # change new transition time to total time
        Tend <- Tc
      }
      # change state to current state
      state <- to
      
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      # no censoring
      sim_dat <- rbind(sim_dat, c(i, from, to, Tstart, Tend,0))
      # set new Start time to previous end time
      Tstart <- Tend
    }
  }
  colnames(sim_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  
  return(sim_dat)
}

# mixed:
true_mix_markov_fun <- function(n, a, b,  all1, prop1, frail_var,
                                all_frail, tm){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  sim_dat <- NULL
  
  # draw order of beginning states
  if(all1 != TRUE){
    start_state <-  sample(c(1,2), n, prob = c(prop1, 1- prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  
  # simulate data for each subject
  for(i in 1:n){
    
    state <- start_state[i]
    
    # either have same frailty on all transitions
    if(all_frail == TRUE){
      frailty <- rep(rgamma(1, frail_var, frail_var), 4)
      # or only have frailty on transition 2 -> 1
    }else{
      frailty <-c(1, 1, rgamma(1, frail_var, frail_var), 1)
    }
    
    
    # censoring status
    cens <- 0
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    # continue drawing transitions until reaching state 3 or being censored or 
    # time to change to non-markov behavior is reached
    while(state != 3 & cens == 0){ 
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # if before certain time point: markov
        if(Tstart < tm){
          # draw a transition time to state 2 conditional on having survived till 
          # now
          T_12 <- (Tstart^(b[1]) - log(runif(1))/(a[1]))^(1/b[1])
          # draw a transition time to state 3 conditional on having survived till 
          # now
          T_13 <- (Tstart^(b[2]) - log(runif(1))/(a[2]))^(1/b[2])
          
          # check if over tm
          if(min(T_12, T_13) > tm){
            # draw a new transition time to state 2 conditional on having survived till 
            # tm
            T_12 <- (tm^(b[1]) - log(runif(1))/(a[1] * frailty[1]))^(1/b[1])
            # draw a new transition time to state 3 conditional on having survived till 
            # tm
            T_13 <- (tm^(b[2]) - log(runif(1))/(a[2] * frailty[2]))^(1/b[2])
          }
          # after time point: non-markov
        }else{
          # draw a transition time to state 2 conditional on having survived till 
          # now
          T_12 <- (Tstart^(b[1]) - log(runif(1))/(a[1] * frailty[1]))^(1/b[1])
          # draw a transition time to state 3 conditional on having survived till 
          # now
          T_13 <- (Tstart^(b[2]) - log(runif(1))/(a[2] * frailty[2]))^(1/b[2])
        }
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        # if transition is to state 2
        if(Tc == T_12){
          
          # set to state to 2
          to <- 2
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
        }
        
        # add new transition time to total time
        Tend <- Tc
      }
      
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        # if before certain time point: markov
        if(Tstart < tm){
          # draw a transition time to state 1 conditional on having survived till 
          # now
          T_21 <- (Tstart^(b[3]) - log(runif(1))/(a[3]))^(1/b[3])
          # draw a transition time to state 3 conditional on having survived till 
          # now
          T_23 <- (Tstart^(b[4]) - log(runif(1))/(a[4]))^(1/b[4])
          
          
          # check if over tm
          if(min(T_21, T_23) > tm){
            # draw a new transition time to state 2 conditional on having survived till 
            # tm
            T_21 <- (tm^(b[3]) - log(runif(1))/(a[3] * frailty[3]))^(1/b[3])
            # draw a new transition time to state 3 conditional on having survived till 
            # tm
            T_23 <- (tm^(b[4]) - log(runif(1))/(a[4] * frailty[4]))^(1/b[4])
          }
          
          # after time point: non-markov
        }else{
          # draw a transition time to state 1 conditional on having survived till 
          # now
          T_21 <- (Tstart^(b[3]) - log(runif(1))/(a[3] * frailty[3]))^(1/b[3])
          # draw a transition time to state 3 conditional on having survived till 
          # now
          T_23 <- (Tstart^(b[4]) - log(runif(1))/(a[4] * frailty[4]))^(1/b[4])
        }
        
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        # if transition is to state 2
        if(Tc == T_21){
          
          # set to state to 1
          to <- 1
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
        }
        
        # change new transition time to total time
        Tend <- Tc
      }
      # change state to current state
      state <- to
      
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      # censoring indicator = 0
      sim_dat <- rbind(sim_dat, c(i, from, to, Tstart, Tend, 0))
      # set new Start time to previous end time
      Tstart <- Tend
    }
  }
  colnames(sim_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  return(sim_dat)
}


# path
true_pat_fun <- function(n, a, b, all1, prop1, t_change){
  #browser()
  
  # used to store simulated data (transition times and censoring status)
  true_dat <- NULL
  
  # draw order of beginning states
  if(all1 != TRUE){
    start_state <-  sample(c(1,2), n, prob = c(prop1, 1- prop1), replace = T)
  }else{
    start_state <- rep(1, n)
  }
  
  
  
  # simulate data for each subject
  for(i in 1:n){
    print(i)
    
    state <- start_state[i]
    
    trans_count <- 0
    # censoring status
    cens <- 0
    # time of entering the the state
    Tstart <- 0 
    # time of leaving or censoring
    Tend <- 0
    
    
    # for now choose normal transition intensities
    a_n <- a[1:4]
    
    # continue drawing transitions until reaching state 3 or being censored 
    while(state != 3){
      
      
      # if currently in state 1
      if(state == 1){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to state 2 conditional on having survived till 
        # now
        T_12 <- (Tstart^(b[1]) - log(runif(1))/(a_n[1]))^(1/b[1])
        
        # draw a transition time to state 3 conditional on having survived till 
        # now
        T_13 <- (Tstart^(b[2]) - log(runif(1))/(a_n[2]))^(1/b[2])
        
        # choose minimum
        Tc <- min(T_12, T_13) 
        
        # if person is in state 1 at least until t_change without change of state in between 
        # change transition rate
        if(trans_count == 0 & Tc > t_change){
          a_n <- a[5:8]
          b_n <- b[5:8]
          T_12 <- (Tstart^(b[1]) - log(runif(1))/(a_n[1]))^(1/b[1])
          T_13 <- (Tstart^(b[2]) - log(runif(1))/(a_n[2]))^(1/b[2])
        }
        # choose new minimum
        Tc <- min(T_12, T_13) 
        
        
        
        # if transition is to state 2
        if(Tc == T_12){
          
          # set to state to 2
          to <- 2
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
        }
        
        # add new transition time to total time
        Tend <- Tc
      }
      
      
      if(state == 2){
        
        # set from state to current state
        from <- state
        
        # draw a transition time to 1
        T_21 <- (Tstart^(b[3]) -log(runif(1))/(a_n[3]))^(1/b[3])
        T_23 <- (Tstart^(b[4]) -log(runif(1))/(a_n[4]))^(1/b[4])
        
        # choose minimum
        Tc <- min(T_21, T_23) 
        
        
        
        # if transition is to state 2
        if(Tc == T_21){
          
          # set to state to 1
          to <- 1
          
          # if transition is to state 3
        }else{
          
          # set to state to 3
          to <- 3
        }
        
        # change new transition time to total time
        Tend <- Tc
        # if censoring time is smaller than total time
        
      }
      # change state to current state
      state <- to
      
      trans_count <- trans_count + 1
      # save transition: Id of patient, from state, to state, 
      # number of transition, Start time in state, end time in state, 
      # censoring indicator
      true_dat <- rbind(true_dat, c(i, from, to, Tstart, Tend, cens))
      # set new Start time to previous end time
      Tstart <- Tend
      
    }
  }
  
  colnames(true_dat) <- c("id", "from", "to", "entry", "exit", "cens")
  # change the "to" state for censored data to "cens"
  sim_dat <- as.data.frame(true_dat) %>% mutate(to = ifelse(cens == 1, "cens", to))
  return(true_dat)
}


################################################################################
################################ Chapter 4.1 ###################################
################################################################################

# input:
#   - gen_data: list of generated data in etm format

# output:
#   - list of AJ in etm format data


AJ_fun <- function(gen_data, start_val){
  
  # create transition matrix for illness death without recovery
  tmat <- matrix(as.logical(c(0,1,1,1,0,1,0,0,0)), byrow = T, ncol = 3)
  
  
  # for every repetition of the simulation calculate AJ
  aj <- mclapply(mc.cores = 10, 1:length(gen_data), function(x) etm(data = as.data.frame(gen_data[[x]]), 
                                                   state.names =  c("1", "2", "3"), 
                                                   tra =  tmat, 
                                                   cens.name = "cens", 
                                                   s = start_val))
  
  
  return(aj)
}

################################################################################
################################ Chapter 4.2 ###################################
################################################################################
# Landmark Aalen Johansen Estimator

LMAJ <- function (msdata, s, from, method = c("greenwood")){
  tmat <- attr(msdata, "trans")
  if (is.null(tmat)) 
    stop("msdata object should have a \"trans\" attribute")
  K <- nrow(tmat)
  if (any(is.na(match(from, 1:K)))) 
    stop("from should be subset of 1:K with K number of states")
  xss <- xsect(msdata, s)
  infrom <- xss$id[xss$state %in% from]
  if (length(infrom) == 0) {
    msdata_from <- msdata[msdata$from == from, ]
    if (nrow(msdata_from) == 0) {
      stop(paste0("No transitions are made from state ", 
                  from, "!"))
    }
    else {
      first_entering <- round(min(msdata_from$Tstart), 
                              4)
      stop_mssg <- paste0("At landmark time s = ", s, ", no individual has yet made it into state ", 
                          from, ". The first individual enters at t = ", 
                          first_entering, ".")
      stop(stop_mssg)
    }
  }
  msdatas <- cutLMms(msdata, LM = s)
  msdatasfrom <- msdatas[msdatas$id %in% infrom, ]
  msdatasfrom$trans <- factor(msdatasfrom$trans)
  c0 <- coxph(Surv(Tstart, Tstop, status) ~ strata(trans), 
              data = msdatasfrom, timefix = FALSE)
  msf0 <- msfit(c0, trans = tmat)
  cond_subset_trans <- length(levels(msdatasfrom$trans)) < 
    length(unique(msdata$trans))
  if (cond_subset_trans) {
    recoded_levels <- levels(factor(as.numeric(msdatasfrom$trans)))
    orig_levels <- as.numeric(c0$xlevels$`strata(trans)`)
    msf0$Haz$trans <- orig_levels[match(as.character(msf0$Haz$trans), 
                                        recoded_levels)]
    msf0$varHaz$trans1 <- orig_levels[match(as.character(msf0$varHaz$trans1), 
                                            recoded_levels)]
    msf0$varHaz$trans2 <- orig_levels[match(as.character(msf0$varHaz$trans2), 
                                            recoded_levels)]
  }
  pt0 <- probtrans(msf0, predt = s, method = method)[from]
  if (length(from) == 1) 
    return(pt0[[1]])
  else {
    xsss <- xss[xss$state %in% from, ]
    xsss$state <- factor(xsss$state, levels = from)
    tbl <- table(xsss$state)
    p <- tbl/sum(tbl)
    varp <- (diag(p) - p %*% t(p))/sum(tbl)
    res <- tmp1 <- tmp2 <- 0
    for (j in 1:length(from)) {
      ptj <- pt0[[j]]
      res <- res + p[j] * ptj[, 1 + (1:K)]
      tmp2 <- tmp2 + p[j] * (1 - p[j]) * (ptj[, K + 1 + 
                                                (1:K)])^2
      for (k in 1:length(from)) {
        ptk <- pt0[[k]]
        tmp1 <- tmp1 + varp[j, k] * ptj[, 1 + (1:K)] * 
          ptk[, 1 + (1:K)]
      }
    }
    ses <- sqrt(tmp1 + tmp2)
    pt <- ptj
    pt[, 1 + (1:K)] <- res
    pt[, K + 1 + (1:K)] <- ses
    return(pt)
  }
}

LMAJ_fun_sim <- function(dat, start_val){
  
  # transition Matrix
  tmat <- transMat(x = list( c(2, 3), c(1, 3), c() ),
                   names = c("Healthy", "Illness", "Death"))
  
  ##########################################################
  # convert data to mstate format and apply the LMLMAJ estimator (all transitions
  # that did not happen need to be added)
  trans_fun <- function(dat, i){
    #browser()
    
    # select entry from list
    simdata1 <- dat[[i]]
    # 1 if transition 1->2 or 2->3 has happened
    simdata1$status <- 1 * (simdata1$from == 1 & simdata1$to == 2) + 
      1 * (simdata1$from == 2 & simdata1$to == 3) 
    
    # simdata1 only contains data that goes from 1 to 2  and 2 to 3, through the status
    # it is known whether the transition really happened or not
    simdata1$to[simdata1$from == 1] <- 2
    simdata1$to[simdata1$from == 2] <- 3
    
    
    # select same entry from the list
    simdata2 <- dat[[i]]
    # 1 if transition 1->3 or 2->1 has happened
    simdata2$status <- 1 * (simdata2$from == 1 & simdata2$to == 3) + 
      1 * (simdata2$from == 2 & simdata2$to == 1) 
    # simdata1 only contains data that goes from 1 to 3  and 2 to 1, through the status
    # it is known whether the transition really happened or not
    simdata2$to[simdata2$from == 1] <- 3
    simdata2$to[simdata2$from == 2] <- 1
    # combine data and reorder
    msdata <- rbind(simdata1, simdata2)
    msdata <- msdata[order(msdata$id, msdata$entry), ]
    msdata$trans <- as.numeric(factor(paste(msdata$from, msdata$to, sep = " ")))
    
    # change name of entry and exit to Tstart and Tstop
    msdata <- msdata %>% rename(Tstart = entry,
                                Tstop = exit )
    # change class and add transition matrix    
    class(msdata) <- c("msdata", "data.frame")
    attr(msdata, "trans") <- tmat
    # return LMAJ estimator
    LMAJ1 <-LMAJ(msdata , start_val, 1)
    LMAJ2 <-LMAJ(msdata , start_val, 2)
    LMAJ <- list("LMAJ1" = LMAJ1, "LMAJ2" = LMAJ2)
    #print(i)
    return(LMAJ)
  }
  #############################################################
  
  
  # apply Landmark Aalen-Johansen to all simulations
  LMAJ_out <- mclapply(mc.cores = 10, 1:length(dat), function(x) trans_fun(dat, x))
  return(LMAJ_out)
}


################################################################################
################################ Chapter 5.3 ###################################
################################################################################
## true transition probabilities
# input:
#   - dat: data in etm format
#   - start_val: landmark timepoint




# ouput:
# array with 2x3x number of transition timepoints, containing transition probs
#   - first dim: 


true_val_pro_fun <- function(true_data, start_val){
  #browser()
  
  if(start_val == 0){
    # sort exit times, and filter entry after end of study to reduce computation times
    times <- true_data %>% arrange(exit) %>% filter(entry < 5000) %>% select(id, exit)
    
    # transition probability from state 1, 2 to state 1, 2, 3 per time point
    trans_prob <- array(0, dim = c(2, 3, nrow(times) + 1), 
                        dimnames = list(c("from_state_1", "from_state_2"),
                                        c("to_state_1", "to_state_2", "to_state_3"), 
                                        c(start_val, times$exit)))
  }else{
    # sort exit times, and filter entry after end of study to reduce computation times
    times <- true_data %>% arrange(exit)%>% filter(entry < 5000) %>% select(id, exit)
    # only use tiems after landmark time
    times <- times[times$exit > start_val,]
    
    # transition probability from state 1, 2 to state 1, 2, 3 per time point
    trans_prob <- array(0, dim = c(2, 3, nrow(times) + 1), 
                        dimnames = list(c("from_state_1", "from_state_2"),
                                        c("to_state_1", "to_state_2", "to_state_3"), 
                                        c(start_val, times$exit))) 
  }
  
  
  # all transitions
  #all_trans <- table(paste(true_data$from, true_data$to, sep = ""))
  
  # i need to know the number of people starting in state 1 and 2
  #numstate <- c(as.numeric(table(true_data %>% filter(entry <= start_val & exit > start_val) %>% select(from))), 0)
  
  
  # id of people in each state at landmarktime
  state_1_landm <- unlist(true_data %>% filter(entry <= start_val & exit > start_val & from == 1) %>% select(id))
  state_2_landm <- unlist(true_data %>% filter(entry <= start_val & exit > start_val & from == 2) %>% select(id))
  
  # probability at time point 0
  # if people start in states than prob is 1 else 0
  if(length(state_1_landm) > 0){
    trans_prob[1,,1] <- c(1,0,0)
  }
  if(length(state_2_landm) > 0){
    trans_prob[2,,1] <- c(0,1,0)
  }
  if(length(state_1_landm) < 0 & length(state_2_landm) < 0){
    stop("No subjects in state 1 and 2 at landmark time")
  }
  
  # number of people in each state coming from state 1
  current_from_1 <- c(length(state_1_landm), 0, 0)
  current_from_2 <- c(0, length(state_2_landm), 0)
  
  for(i in 1:nrow(times)){
    
    # current transition (use sorted time points and corresponding id)
    current_trans <- true_data %>% filter(exit == times[i,]$exit & id == times[i,]$id) %>% select(id, from, to)
    
    # add this transition to corresponding list
    if(current_trans$id %in% state_1_landm){
      # add subject to new state
      current_from_1[current_trans$to] <- current_from_1[current_trans$to] + 1
      # remove  subject from old state
      current_from_1[current_trans$from] <- current_from_1[current_trans$from] - 1
    }
    
    if(current_trans$id %in% state_2_landm){
      # add subject to new state
      current_from_2[current_trans$to] <- current_from_2[current_trans$to] + 1
      # remove  subject from old state
      current_from_2[current_trans$from] <- current_from_2[current_trans$from] - 1
    }
    
    
    # add new probabilities
    trans_prob[1,,i + 1] <- current_from_1/length(state_1_landm)
    trans_prob[2,,i + 1] <- current_from_2/length(state_2_landm)
    
  }
  
  return(trans_prob)
}


################################################################################
#  5.3
cox_markov_test <- function(data, formula=NULL, tfrom, tto, trans, grid, B=1000, fn = list(function(x) mean(abs(x),na.rm=TRUE)), fn2 = list(function(x) mean(x,na.rm=TRUE)),dist="poisson") {
  #browser()
  #data: dataset in etm format: "entry", "exit", "from", "to", "id". Should also contain the relevant covariates: no factors allowed
  #formula: right-hand side of the formula : If NULL will fit with no covariates (formula="1" will also work), offset terms can also be specified.
  #tfrom: from state in transition of interest
  #tto: to state in transition of interest
  #trans: transition matrix of the underlying model.
  #grid: grid of times s to compute the statistic
  #B: number of wild bootstrap samples to perform
  ###################################
  #fn: a list of summary functions : to be applied to the individual zbar traces. (or list of lists)
  ###################################
  #fn2: a list of summary functions : to be applied to the overall chi-squared trace.
  #dist: Form of wild bootstrap random weights (defaults as centred poisson, alternative is normal(0,1))
  
  
  # vllt irwas von welchen states man überhaupt hin kann oder so 
  qualset <- c(tfrom, which(tmat2Q(trans)[,tfrom]>0))
  qualset <- sort(unique(qualset))
  
  #########################
  if (!is.list(fn)) {
    fn<-list(fn)
  }
  if (is.list(fn) & is.function(fn[[1]])) {
    tempfn <- list()
    
    # per entry in qualset: one entry in tempfn with same function (ich glaube das ist nur eine technische sache)
    for (i in 1:length(qualset))
      tempfn[[i]] <- fn
    fn <- tempfn
  }
  if (!is.list(fn2))
    fn2 <-
    list(fn2) #Coerce to be list if a single function is provided
  #Establish the relevant patients who ever enter tfrom:
  relpat <- sort(unique(data$id[data$from == tfrom]))
  rdata <-
    data[data$from == tfrom, ] #Only need time periods in the relevant state...
  rdata$status <- 1 * (rdata$to == tto) # add an indicator if it is transition of interest concerning the "to" state
  if (!is.null(formula)) {
    form <-
      as.formula(paste("Surv(entry,exit,status)~", formula, sep = ""))
    progfit <- coxph(form, data = rdata)
    if (length(progfit$coefficients) > 0) {
      Zmat <-
        as.matrix(rdata[, match(names(progfit$coefficients), names(rdata))])
      Ncov <- dim(Zmat)[2]
    } else{
      Ncov <- 0
    }
    if (!is.null(progfit$offset)) {
      offset <- progfit$offset
    } else{
      offset <- rep(0, dim(rdata)[1])
    }
  } else{ # create empty values to fill later?!
    Ncov <- 0
    offset <- rep(0, dim(rdata)[1])
    progfit <- NULL
  }
  
  progdat <-
    rdata[, match(c("id", "entry", "exit", "status"), names(rdata))]
  names(progdat) <- c("id", "T0", "T1", "D") # extract relevant columns
  
  nobs_grid <-
    sapply(grid, function(x)
      sum(progdat$D[progdat$T1 > x])) # number of exit time > grid time (= at risk at grid time)
  
  #Have the extra dimension of indexes
  index_gM <-
    array(0, c(length(relpat), length(grid), length(qualset))) # create empty array (0), with dimensions number of relevant individuals, length of grid, number of possible transitions?
  for (indx in 1:length(qualset)) { #per possible transition
    qualstate <- qualset[indx] # extract current state
    index_g <-
      sapply(grid, function(y) # for every time in the grid
        sapply(relpat, function(x) # for every individual at that time point
          which(data$entry < y & data$exit >= y & data$id == x))) # entry into state before grid time point and exit after and person has relevant index
    index_g <- # array, from state,
      array(1 * (data$from[sapply(index_g, function(y) # if any individual is at risk, entry is number at risk, otherwise number of total individuals + 1
        ifelse(length(y) > 0, y, dim(data)[1] + 1))] == qualstate), c(length(relpat), length(grid))) # dann schaue ich mir von number of risk an ob der dem qual state entspricht?
    index_g[is.na(index_g)] <- 0
    index_gM[, , indx] <- index_g # fill array with results from above
  }
  
  #Need a separate Z3mat for each group as well...
  # relpat: relevant patenients, progdat: ever enter from tfrom, keine ahnung wo der unterschied ist
  
  # ich will alle (also auch doppelte haben) patetients, relpat enthält unique, progdat nicht
  # mit match bekomme ich dann die "ids" mit der neuen nummerierung,
  Z3mat <- index_gM[match(progdat$id, relpat), , , drop = FALSE] # Z3mat ist also größer als index_gM, muesste delta sein
  N1 <- dim(progdat)[1] # number of obs with right from state (double)
  
  if (Ncov > 0) {
    LP <- c(Zmat %*% progfit$coefficients) + offset
  } else{
    LP <- rep(0, N1) + offset # we have no offset if we dont use other functions
  }
  S0 <-
    sapply(1:N1, function(x) # number of obs with right from state (double)
      sum(exp(LP) * ( # exp(0) = 1
        progdat$T0 < progdat$T1[x] & progdat$T1 >= progdat$T1[x] # per observation number of persons at risk (entry before and exit after time point)
      )))
  
  incr <- progdat$D / S0 # if person at risk, proportion 1/all at risk
  cumhaz <- # maybe cumhaz funciton: enter time to know cumulative hazards?
    approxfun(c(0, sort(unique(progdat$T1)), Inf), c(0, cumsum(tapply( # tapply: progdat$T1 is factor, if one value would be double use sum of entsprechende incr, ich glaube noch anders sortiert
      incr, progdat$T1, sum
    )), sum(incr)), method = "constant")
  
  resid_mat <- #matrix: pro time point in grid for every person at risk a certain value
    sapply(grid, function(x) # per grid_time: right transition * exit time > current time - 1 (-> at risk for this transition Y_il(t)?) * (cumhaz at current time point or exit time (max) - cumhaz for current time or entry time)
      progdat$D * (progdat$T1 > x) - exp(LP) * (cumhaz(pmax(x, progdat$T1)) - cumhaz(pmax(x, progdat$T0)))) # dif in der cum haz von entry to exit if x isnt max, vllt formel 3.1 für cox erweiterung
  
  #Have a separate trace for each qualifying state...
  obs_trace <- array(0, c(length(grid), length(qualset))) # wieder empty array
  for (indx in 1:(length(qualset))) {
    obs_trace[, indx] <-
      sapply(1:length(grid), function(k)
        sum(resid_mat[, k] * Z3mat[, k, indx] * (progdat$T1 > grid[k])))  # pro zeitpunkt, resid_mat * indikator * exit time > current time
  }
  
  
  nqstate <- length(qualset)
  
  if (Ncov > 0)
    Ifish <- progfit$var
  
  
  N1 <- dim(progdat)[1]
  if (Ncov > 0)
    Zbar0 <- array(0, c(N1, Ncov))
  
  Zbar <- array(0, c(N1, length(grid), nqstate)) # create empt array, number of total patients
  for (i in 1:N1) {
    x <- i
    if (Ncov > 0) { # machen wir nicht
      for (j in 1:Ncov) {
        Zbar0[i, j] <-
          sum(Zmat[, j] * exp(LP) * (progdat$T0 < progdat$T1[x] &
                                       progdat$T1 >= progdat$T1[x])) / sum(exp(LP) * (progdat$T0 < progdat$T1[x] &
                                                                                        progdat$T1 >= progdat$T1[x]))
      }
    }
    for (j in 1:length(grid)) { # pro zeitpunkt, zbar müsste DELTA sein auf 385
      for (k in 1:nqstate) # pro state
        Zbar[i, j, k] <-
          sum(Z3mat[, j, k] * exp(LP) * (progdat$T0 < progdat$T1[x] & #Z3mat * at risk / total at rusk over all patients
                                           progdat$T1 >= progdat$T1[x])) / sum(exp(LP) * (progdat$T0 < progdat$T1[x] &
                                                                                            progdat$T1 >= progdat$T1[x]))
    }
  }
  
  NAe <- incr
  
  
  
  if (Ncov > 0) {
    Hmat <- array(0, c(length(grid), Ncov, nqstate))
    for (j in 1:Ncov) {
      for (k in 1:nqstate)
        Hmat[, j, k] <-
          sapply(1:length(grid), function(y)
            sum(sapply(1:N1, function(x)
              sum(
                exp(LP[x]) *  ((Zmat[x, j] - Zbar0[, j]) * (Z3mat[x, y, k] - Zbar[, y, k])) * NAe  * (progdat$T1[x] > grid[y]) * (progdat$T1 > progdat$T0[x] &
                                                                                                                                    progdat$T1 <= progdat$T1[x])
              ))))
    }
  }
  
  
  if (Ncov > 0) {
    multiplier <- array(0, dim(Hmat))
    for (k in 1:nqstate)
      multiplier[, , k] <- Hmat[, , k] %*% Ifish
    est_cov <- array(0, c(length(grid), nqstate, nqstate))
    for (indx1 in 1:nqstate) {
      for (indx2 in (indx1):nqstate) {
        est_var <-
          sapply(1:length(grid), function(k)
            sum(sapply(1:N1, function(v)
              sum(
                ((Z3mat[v, k, indx1] - Zbar[, k, indx1]) * (progdat$T1 > grid[k]) - c(multiplier[k, , indx1, drop =
                                                                                                   FALSE] %*% t(Zmat[v, ] - Zbar0))
                ) * ((Z3mat[v, k, indx2] - Zbar[, k, indx1]) * (progdat$T1 > grid[k]) - c(multiplier[k, , indx2, drop =
                                                                                                       FALSE] %*% t(Zmat[v, ] - Zbar0))
                ) * exp(LP[v]) * (progdat$T0[v] < progdat$T1 &
                                    progdat$T1[v] >= progdat$T1) * NAe
              ))))
        est_cov[, indx1, indx2] <- est_cov[, indx2, indx1] <-
          est_var
      }
    }
    
  } else{
    est_cov <- array(0, c(length(grid), nqstate, nqstate)) # ich hoffe estimated covariance, passt ungefähr
    for (indx1 in 1:nqstate) { # per state
      for (indx2 in (indx1):nqstate) {
        est_var <-
          sapply(1:length(grid), function(k) # per time point
            sum(sapply(1:N1, function(v) # per person
              sum((Z3mat[v, k, indx1] - Zbar[, k, indx1]) * (Z3mat[v, k, indx2] - Zbar[, k, indx2]) *
                    exp(LP[v]) * (
                      progdat$T1 > grid[k] &
                        progdat$T0[v] < progdat$T1 & progdat$T1[v] >= progdat$T1
                    ) * NAe
              ))))
        est_cov[, indx1, indx2] <- est_cov[, indx2, indx1] <-
          est_var # is the same for 1,2 and 2,1
      }
    }
  }
  
  #First obtain the individually normalized traces...
  est_var <- obs_norm_trace <- array(0, c(length(grid), nqstate))
  for (k in 1:nqstate) {
    est_var[, k] <- est_cov[cbind(1:length(grid), k, k)] # extract var from cov
    obs_norm_trace[, k] <-
      obs_trace[, k] / sqrt(est_var[, k] + 1 * (est_var[, k] == 0)) #This should be the same as before...
  }
  #Find singular matrices
  obs_chisq_trace <- rep(0, length(grid))
  for (k in 1:length(grid)) {
    sol <-
      tryCatch(
        solve(est_cov[k, -1, -1]), # keine ahnung wann und wo man genau die inverse braucht
        error = function(e)
          return(diag(0, nqstate - 1))
      )
    obs_chisq_trace[k] <-
      (obs_trace[k, -1]) %*% sol %*% (obs_trace[k, -1]) #Do something about singular matrices...
  }
  
  ##############
  
  n_wb_trace <- # irwas mit der nullhypothese über wild bootstrap, entweder null oderpoinsson
    wb_trace0 <- wb_trace <- array(0, c(B, length(grid), nqstate))
  nch_wb_trace <- array(0, c(B, length(grid)))
  for (wb in 1:B) {
    if (dist == "poisson") {
      G <- rpois(dim(progdat)[1], 1) - 1
    } else{
      G <- rnorm(dim(progdat)[1], 0, 1)
    }
    trace0 <- array(0, c(length(grid), nqstate))
    for (k in 1:nqstate) {
      trace0[, k] <-
        apply(sapply(1:length(grid), function(x)
          progdat$D * (Z3mat[, x, k] - Zbar[, x, k]) * (progdat$T1 > grid[x]) * G), 2, sum)
      if (Ncov > 0) {
        Imul <-
          sapply(1:Ncov, function(x)
            sum(progdat$D * (Zmat[, x] - Zbar0[, x]) * G))
        trace1 <- (Hmat[, , k] %*% Ifish %*% Imul)[, 1]
      } else{
        trace1 <- 0
      }
      wb_trace[wb, , k] <- trace0[, k] - trace1
      n_wb_trace[wb, , k] <-
        wb_trace[wb, , k] / sqrt(est_var[, k] + 1 * (est_var[, k] == 0))
      for (w in 1:length(grid)) {
        sol <-
          tryCatch(
            solve(est_cov[w, -1, -1]),
            error = function(e)
              return(diag(0, nqstate - 1))
          )
        nch_wb_trace[wb, w] <-
          (wb_trace[wb, w, -1]) %*% sol %*% (wb_trace[wb, w, -1]) #Do something about singular matrices...
      }
      
    }
  }
  
  #Need to have one of these per nqstate
  NS <- length(fn[[1]])
  
  orig_stat <-
    array(sapply(1:nqstate, function(y)
      sapply(fn[[y]], function(g)
        g(obs_norm_trace[, y]))), c(NS, nqstate))
  orig_ch_stat <- sapply(fn2, function(g)
    g(obs_chisq_trace))
  
  p_stat_wb <- array(0, c(NS, nqstate)) # empty array for wb p value? per state
  wb_stat <- array(0, c(B, NS, nqstate)) # array for wb stat
  for (k in 1:nqstate) {
    wb_stat[, , k] <-
      array(t(apply(n_wb_trace[, , k, drop = FALSE], 1, function(x)
        sapply(fn[[k]], function(g)
          g(x)))), c(B, NS))
    p_stat_wb[, k] <-
      sapply(1:NS, function(x)
        mean(wb_stat[, x, k] > orig_stat[x, k]))
  }
  est_quant <- array(0, c(2, length(grid), nqstate))
  for (k in 1:nqstate)
    est_quant[, , k] <-
    apply(n_wb_trace[, , k, drop = FALSE], 2, quantile, c(0.025, 0.975), na.rm =
            TRUE)
  NS2 <- length(fn2)
  p_ch_stat_wb <- rep(0, NS2)
  wb_ch_stat <-
    array(t(apply(nch_wb_trace, 1, function(x)
      sapply(fn2, function(g)
        g(x)))), c(B, NS2))
  p_ch_stat_wb <-
    sapply(1:NS2, function(x)
      mean(wb_ch_stat[, x] > orig_ch_stat[x]))
  
  #orig_stat: summary statistic for each of the starting states ("Landmark")
  #orig_ch_stat: overall chi-squared summary statistic
  #p_stat_wb: p-values corresponding to each of the summary statistics for each starting state
  #p_ch_stat_wb: p-values for overall chi=squared summary statistics
  #b_stat_wb: bootstrap summary statistics for each of the starting states
  #zbar: individual traces for each of the starting states
  #nobs_grid: the number of events after time s for each s in the grid
  #Nsub: number of patients who are ever at risk of the transition of interest
  #est_quant: pointwise 2.5% and 97.5% quantile limits for each of the traces
  #obs_chisq_trace: trace of the chi-squared statistic.
  #nch_wb_trace: individual values of the chi-squared statistic trace for the wild bootstrap samples
  #n_wb_trace: individual values of the log-rank z statistic traces for the wild bootstrap samples
  #est_cov: estimated covariance matrix between the log-rank statistics at each grid point
  #qualset: qualifying states corresponding to the components of the above traces.
  #coxfit: fitted coxph object
  return(
    list(
      orig_stat = orig_stat ,
      orig_ch_stat = orig_ch_stat,
      p_stat_wb = p_stat_wb ,
      p_ch_stat_wb = p_ch_stat_wb,
      b_stat_wb = wb_stat,
      zbar = obs_norm_trace,
      nobs_grid = nobs_grid,
      Nsub = length(relpat),
      est_quant = est_quant,
      obs_chisq_trace = obs_chisq_trace,
      nch_wb_trace = nch_wb_trace,
      n_wb_trace = n_wb_trace,
      est_cov = est_cov,
      qualset = qualset,
      coxfit = progfit
    )
  )
}
optiweights <- function(etmdata, tmat, transition, grid){
  #browser()
  #trans <- attr(data, "trans")
  #etmdata <- msdata2etm(data, id)
  
  trans2 <- to.trans2(tmat)
  from <- trans2$from[trans2$transno == transition]
  to <- trans2$to[trans2$transno == transition]
  numbers <- sapply(grid, function(x) table(factor(etmdata$from)[(etmdata$entry <= 
                                                                    x & etmdata$exit > x)]))
  subevent <- sapply(grid, function(x) sum(etmdata$from == 
                                             from & etmdata$to == to & etmdata$exit > x))
  tnumbers <- apply(numbers, 2, sum)
  weights <- sapply(1:dim(numbers)[1], function(x) sqrt(subevent * 
                                                          numbers[x, ] * (tnumbers - numbers[x, ]))/tnumbers)
  weights[is.nan(weights)] <- 0
  return(weights[,1])
  #weight <- apply(weights, 1, max)
  #weight * diff(c(min_time, grid))
}

#input:
#   - start_val: vector of landmark times

# output:
#   - matrix with pvalues

#load functions
HAJ_test_p_fun <- function(gen_data, grid =  seq(0, 4892, length.out = 60), from, to, start_val){
  #browser()
  tmat <- transMat(x = list( c(2, 3), c(1, 3), c() ),
                   names = c("Healthy", "Illness", "Death"))
  
  ##########################################################
  # convert data to mstate format and apply cox model
  
  #browser()
  
  #################################################
  # test for from -> to transition
  
  # get weights for the test
  r_quantity <- optiweights(gen_data, grid = grid, tmat = tmat, transition = tmat[from, to])
  #use smaller grid as suggested
  grid2 <- grid[1:max(which(r_quantity > 2.5))]
  
  # create list that should be applied over the chi^2 test stat
  fn2_list <- list()
  for(j in 1:length(start_val)){
    fn2_list[[j]] <- local({
      current_tmp <- start_val[j]
      function(x) if(any((grid < current_tmp))){
        max(x[- which(grid < current_tmp)], na.rm = TRUE)
      }else{
        max(x, na.rm = TRUE)
      }
    })
  }
  
  #apply test with smaller grid
  test_res <- cox_markov_test(gen_data, tfrom = from, tto = to, trans = tmat,
                              grid = grid2, B = 500,
                              fn2 = fn2_list)
  # extract p value
  p_val <- test_res$p_ch_stat_wb
  
  
  #print(i)
  names(p_val) <- paste("landmark_time", start_val , sep = "")
  return(p_val)
  
  #############################################################
  
  
  
}

tmat2Q <- function(tmat){
  K <- nrow(tmat)
  P <- tmat
  P[!is.na(P)] <- 1
  P[is.na(P)] <- 0
  diag(P) <- 1
  k <- 1
  Pk <- P
  diag(Pk) <- 0
  Pkprev <- Pk
  Q <- Pk
  for (k in 2:K) {
    Pk <- Pk %*% P
    # an den stellen an den Pk groesser 1 ist, auf 1 zurück setzen
    Pk[Pk > 1] <- 1
    Q <- Q + k * (Pk - Pkprev)
    Pkprev <- Pk
  }
  Q
}

# HAJ^LR: calculating trans probs

# function to calculate the HAJ estimtor based on the p-values

# input:
#   - gen_data: simulated data
#   - start_val: landmark time
#   - pij: p-value for transition i -> j 

# output
#   - estimator


HAJ_est_fun <- function(dat, start_val, p12, p13, p21, p23, i){
  #browser()
  # transition Matrix
  tmat <- transMat(x = list( c(2, 3), c(1, 3), c() ),
                   names = c("Healthy", "Illness", "Death"))
  
  ##########################################################
  # convert data to mstate format and apply cox model
  
  simdata1 <- dat[[i]]
  # 1 if transition 1->2 or 2->3 has happened
  simdata1$status <- 1 * (simdata1$from == 1 & simdata1$to == 2) + 
    1 * (simdata1$from == 2 & simdata1$to == 3) 
  
  # simdata1 only contains data that goes from 1 to 2  and 2 to 3, through the status
  # it is known whether the transition really happened or not
  simdata1$to[simdata1$from == 1] <- 2
  simdata1$to[simdata1$from == 2] <- 3
  simdata2 <- dat[[i]]
  # 1 if transition 1->3 or 2->1 has happened
  simdata2$status <- 1 * (simdata2$from == 1 & simdata2$to == 3) + 
    1 * (simdata2$from == 2 & simdata2$to == 1) 
  # simdata1 only contains data that goes from 1 to 3  and 2 to 1, through the status
  # it is known whether the transition really happened or not
  simdata2$to[simdata2$from == 1] <- 3
  simdata2$to[simdata2$from == 2] <- 1
  msdata <- rbind(simdata1, simdata2)
  msdata <- msdata[order(msdata$id, msdata$entry), ]
  msdata$trans <- as.numeric(factor(paste(msdata$from, msdata$to, sep = " ")))
  msdata$to <- as.numeric(msdata$to)
  msdata <- msdata %>% rename(Tstart = entry,
                              Tstop = exit )
  class(msdata) <- c("msdata", "data.frame")
  attr(msdata, "trans") <- tmat
  
  
  non_markov_trans <- c(1, 2, 3, 4)[c(p12[i] < 0.05, p13[i] < 0.05, p21[i] < 0.05, 
                                      p23[i] < 0.05)]
  
  
  
  # remove non-markov transitions for people who do not meet landmark criteria
  # landmark state 1
  hybrid_data_state1 <- hybrid_fun(msdata, start_val, 1, non_markov_trans)
  # landmark state 2
  hybrid_data_state2 <- hybrid_fun(msdata, start_val, 2, non_markov_trans)
  
  
  c1 <- coxph(Surv(Tstart, Tstop, status) ~ strata(trans), data = hybrid_data_state1, method = 
                "breslow", timefix = F)
  c2 <- coxph(Surv(Tstart, Tstop, status) ~ strata(trans), data = hybrid_data_state2, method =
                "breslow", timefix = F)
  
  simdatfit1 <- msfit(c1, trans = tmat)
  simdatfit2 <- msfit(c2, trans = tmat)
  
  # calculate transition probability
  trans_prob1 <- probtrans(simdatfit1, predt = start_val, method = "greenwood")[[1]]
  trans_prob2 <- probtrans(simdatfit2, predt = start_val, method = "greenwood")[[2]]
  
  # test results
  
  test_res <- c(p12[i], p13[i], p21[i], p23[i])
  
  
  names(test_res) <- c("p12", "p13", "p21", "p23")
  
  # save results in a list
  res <- list("trans_prob1" = trans_prob1, "trans_prob2" = trans_prob2, 
              "test_res" = test_res)
  
  return(res)
  
}

################################################################################
# function to calculate the haj cox

# input:
#   dat: list of generated data in etm format
#   start_val: landmark timepoint

# output:
#   list of number of simulated dataset
#     containing a list of 2
#       first for transition probs from state 1
#       second for transition probs from state2 


Haj_cox_fun <- function(dat, start_val){
  
  # transition Matrix
  tmat <- transMat(x = list( c(2, 3), c(1, 3), c() ),
                   names = c("Healthy", "Illness", "Death"))
  
  ##########################################################
  # convert data to mstate format and apply cox model
  
  simdata1 <- dat
  # 1 if transition 1->2 or 2->3 has happened
  simdata1$status <- 1 * (simdata1$from == 1 & simdata1$to == 2) + 
    1 * (simdata1$from == 2 & simdata1$to == 3) 
  
  # simdata1 only contains data that goes from 1 to 2  and 2 to 3, through the status
  # it is known whether the transition really happened or not
  simdata1$to[simdata1$from == 1] <- 2
  simdata1$to[simdata1$from == 2] <- 3
  
  
  
  simdata2 <- dat
  # 1 if transition 1->3 or 2->1 has happened
  simdata2$status <- 1 * (simdata2$from == 1 & simdata2$to == 3) + 
    1 * (simdata2$from == 2 & simdata2$to == 1) 
  # simdata1 only contains data that goes from 1 to 3  and 2 to 1, through the status
  # it is known whether the transition really happened or not
  simdata2$to[simdata2$from == 1] <- 3
  simdata2$to[simdata2$from == 2] <- 1
  msdata <- rbind(simdata1, simdata2)
  msdata <- msdata[order(msdata$id, msdata$entry), ]
  msdata$trans <- as.numeric(factor(paste(msdata$from, msdata$to, sep = " ")))
  
  # change name of entry and exit to Tstart and Tstop and add duration time
  msdata <- msdata %>% rename(Tstart = entry,
                              Tstop = exit ) %>% mutate(Tdur = Tstop - Tstart)
  
  #msdata <- msdata %>% mutate(Tdur = exit - entry)
  
  ###MAKE THE TIME OF ENTRY VARIABLE ####
  msdata$Tstart0 <- msdata$Tstart
  #######################################
  
  class(msdata) <- c("msdata", "data.frame")
  attr(msdata, "trans") <- tmat
  
  # only use transitions that are at risk during period of interest (time after start_val)
  msdata <- msdata %>% filter(Tstop > start_val)
  # change Tstart if time is before start_val
  msdata <- msdata  %>%   mutate(Tstart = ifelse(Tstart < start_val, start_val, Tstart))
  
  #################################################
  # test for 1 -> 2 transition
  
  subdata <- msdata %>%
    filter(from == 1, to == 2)
  
  # time of entry (one parameter per transition)
  test12 <- coxph(Surv(Tstart, Tstop, status) ~ Tstart0, data = subdata, timefix = FALSE)
  p12 <- summary(test12)$coefficients[5]
  
  
  #################################################
  # test for 2 -> 1 transition
  subdata <- msdata %>%
    filter(from == 2, to == 1)
  
  # time of entry (one parameter per transition)
  test21 <- coxph(Surv(Tstart, Tstop, status) ~ Tstart0, data = subdata, timefix = FALSE)
  p21 <- summary(test21)$coefficients[5]
  #################################################
  # test for 1 -> 3 transition
  
  subdata <- msdata %>%
    filter(from == 1, to == 3)
  
  # time of entry (one parameter per transition)
  test13 <- coxph(Surv(Tstart, Tstop, status) ~ Tstart0, data = subdata, timefix = FALSE)
  p13 <- summary(test13)$coefficients[5]
  #################################################
  # test for 2 -> 3 transition
  
  subdata <- msdata %>%
    filter(from == 2, to == 3)
  
  # time of entry (one parameter per transition)
  test23 <- coxph(Surv(Tstart, Tstop, status) ~ Tstart0, data = subdata, timefix = FALSE)
  p23 <- summary(test23)$coefficients[5]
  
  #################################################
  # transition probs
  
  # find transitions that are non markov
  non_markov_trans <- c(1, 2, 3, 4)[c(p12 < 0.05, p13 < 0.05, p21 < 0.05, 
                                      p23 < 0.05)]
  
  
  
  # remove non-markov transitions for people who do not meet landmark criteria
  # landmark state 1
  hybrid_data_state1 <- hybrid_fun(msdata, start_val, 1, non_markov_trans)
  # landmark state 2
  hybrid_data_state2 <- hybrid_fun(msdata, start_val, 2, non_markov_trans)
  
  c1 <- coxph(Surv(Tstart, Tstop, status) ~ strata(trans), 
              data = hybrid_data_state1, method =
                "breslow", timefix = F)
  c2 <- coxph(Surv(Tstart, Tstop, status) ~ strata(trans), 
              data = hybrid_data_state2, method =
                "breslow", timefix = F)
  
  simdatfit1 <- msfit(c1, trans = tmat)
  simdatfit2 <- msfit(c2, trans = tmat)
  
  # calculate transition probability
  trans_prob1 <- probtrans(simdatfit1, predt = start_val, method = "greenwood")[[1]] # ???
  trans_prob2 <- probtrans(simdatfit2, predt = start_val, method = "greenwood")[[2]]
  
  # test results
  test_res <- c(p12, p13, p21, p23)
  names(test_res) <- c("p12", "p13", "p21", "p23")
  
  # save results in a list
  res <- list("trans_prob1" = trans_prob1, "trans_prob2" = trans_prob2, 
              "test_res" = test_res)
  
  return(res)
}


################################################################################
# function to caluclate average at risk for true data
state_occ_fun <- function(AJ_data, raw_data){
  
  # time grid
  time_grid <- seq(0, 4892, by = 4)
  
  # fun for occ state 1 and 2
  at_risk <- sapply(1:length(AJ_data), function(y){
    # extract per time point in time grid estimated value
    sapply(1:length(time_grid), function(x){
      # if for the current simulated data set all time points are smaller than the 
      # current time point use diag matrix, since all subjects stayed in their initial
      # state
      if(sum(AJ_data[[y]]$time < time_grid[x]) == 0){
        AJ_data[[y]]$n.risk[1,]
        # otherwise use estimation at closest smaller time point
      }else{
        AJ_data[[y]]$n.risk[max(which(AJ_data[[y]]$time <= time_grid[x])),]
      }
    }, simplify = "array")}, simplify = "array")
  
  av_at_risk <- as.matrix(t(apply(at_risk, c(1, 2), mean)))
  
  
  ##############################################
  # occ of state 3
  state3_fun <- function(z){
    
    
    df <- data.frame("subj" = 1:length(raw_data[[z]][(raw_data[[z]]$to == 3),5]), 
                     "time" = sort(raw_data[[z]][(raw_data[[z]]$to == 3),5]))
    
    sapply(1:length(time_grid), function(x){
      # if for the current simulated data set all time points are smaller than the 
      # current time point use diag matrix, since all subjects stayed in their initial
      # state
      if(sum(df$time < time_grid[x]) == 0){
        0
        # otherwise use estimation at closest smaller time point
      }else{
        df[max(which(df$time <= time_grid[x])),]$subj
      }
    }, simplify = "array")
  }
  
  in3 <- apply(sapply(1:10000, function(x) state3_fun(x)), 1, mean)
  
  ##############################################
  plot_dat <- rbind(data.frame(x = time_grid,
                               y = av_at_risk[,1],
                               state = "1"),
                    data.frame(x = time_grid,
                               y = av_at_risk[,2],
                               state = "2"),
                    data.frame(x = time_grid,
                               y = in3, 
                               state = "3")
  )
  
  return(plot_dat)
  
}

################################################################################
# funciton to calculate the empirical distribution of p-values
p_fun <- function(pval, method, trans){
  
  if(method == "test"){
    ecdf_tmp <- ecdf(pval)
    y_values <- ecdf_tmp(seq(0, 1, length.out = 100))
    #df <- data.frame(x = seq(0, 1, length.out = 100), y = y_values)
  }
  if(method == "cox"){
    tmp <- sapply(1:length(pval), function(x) unlist(pval[[x]]$test_res))
    ecdf_tmp <- ecdf(tmp[trans,])
    y_values <- ecdf_tmp(seq(0, 1, length.out = 100))
    #df <- data.frame(x = seq(0, 1, length.out = 100), y = y_values)
  }
  return(y_values)
}


==> RCode/010_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

################################################################################
#5.2.1 Generate Markov data
################################################################################

set.seed("123")
# draw 10000 datasets with same parameters
markov_010 <- replicate(10000, markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,  
                                          tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                          prop1 = prob_initial[1]), simplify = F)

# Markov
set.seed("0412")
true_markov_010 <- true_val_markov(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                   prop1 = prob_initial[1])



my_sim_fun("markov_010", markov_010, true_markov_010)


==> RCode/010_mix_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

################################################################################
#5.2.5 Generate non-Markov data with mixed
################################################################################


set.seed("1253")
# draw 10000 datasets with same parameters
mix_markov_010 <- replicate(10000, mix_markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,
                                                  tau = 4892, all1 = F, ul = 2500, uu = 5200,
                                                  prop1 = prob_initial[1],frail_var = 2, all_frail = T, tm = tm), simplify = F)


# mixed
set.seed("41223")
true_mix_markov_010 <- true_mix_markov_fun(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                           prop1 = prob_initial[1], all_frail = T, frail_var = 2, tm = tm)



my_sim_fun("mix_markov_010", mix_markov_010, true_mix_markov_010)


==> RCode/010_non_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

################################################################################
#5.2.3  Generate non-Markov data with frailty 
################################################################################


set.seed("12")
# draw 10000 datasets with same parameters
non_markov_010 <- replicate(10000, non_markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,  
                                                  tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                                  prop1 = prob_initial[1], frail_var = 2, all_frail = T ), simplify = F)

true_non_markov_010 <- true_val_non_markov(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                           prop1 = prob_initial[1], all_frail = T, frail_var = 2)


my_sim_fun("non_markov_010", non_markov_010, true_non_markov_010)


==> RCode/010_path_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

set.seed("1239")
# draw 10000 datasets with same parameters
path_markov_010 <- replicate(10000, pat_markov_fun(488, a = c(a_markov, 0.3 * a_markov[1:2], 3 * a_markov[3],
                                                              0.3 * a_markov[4]) , b = b_markov, expr = 0.00035,  
                                                   tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                                   prop1 = prob_initial[1],t_change = 40), simplify = F)

# path
set.seed("41")
true_path_markov_010 <- true_pat_fun(n = 500000, a = c(a_markov, 0.3 * a_markov[1:2], 3 * a_markov[3],
                                                0.3 * a_markov[4]), 
                              b = b_markov,  all1 = F, 
                              prop1 = prob_initial[1],
                              t_change = 40)



my_sim_fun("path_markov_010", path_markov_010, true_path_markov_010)


==> RCode/010_semi_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

################################################################################
#5.2.2 Generate semi-Markov data
################################################################################

set.seed("13")
# draw 10000 datasets with same parameters
semi_markov_010 <- replicate(10000, semi_markov_fun(488, a = a_semi_markov ,
                                                    b = b_semi_markov, 
                                                    #cens_fun = "exp",
                                                    expr = 0.00035,
                                                    ul = 2500,
                                                    uu = 5200,
                                                    tau = 4892, all1 = F, 
                                                    prop1 = prob_initial[1]), 
                             simplify = F)


# semi-markov
set.seed("2226")
true_semi_markov_010 <- true_val_semi_markov(500000, a_semi_markov, b_semi_markov, all1 = F,
                                             prop1 = prob_initial[1])


my_sim_fun("semi_markov_010", semi_markov_010, true_semi_markov_010)


==> RCode/020_mix_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

set.seed("1245")
# draw 10000 datasets with same parameters
mix_markov_020 <- replicate(10000, mix_markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,  
                                                  tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                                  prop1 = prob_initial[1],frail_var = 1, all_frail = T, tm = tm), simplify = F)

set.seed("41224")
true_mix_markov_020 <- true_mix_markov_fun(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                           prop1 = prob_initial[1], all_frail = T, frail_var = 1, tm = tm)

my_sim_fun("mix_markov_020", mix_markov_020, true_mix_markov_020)


==> RCode/020_non_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

################################################################################
#5.2.2 Generate semi-Markov data
################################################################################

set.seed("1234")
# draw 10000 datasets with same parameters
non_markov_020 <- replicate(10000, non_markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,  
                                                  tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                                  prop1 = prob_initial[1],frail_var = 1, all_frail = T), simplify = F)


true_non_markov_020 <- true_val_non_markov(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                           prop1 = prob_initial[1], all_frail = T, frail_var = 1)

my_sim_fun("non_markov_020", non_markov_020, true_non_markov_020)


==> RCode/030_mix_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

set.seed("122")
# draw 10000 datasets with same parameters
mix_markov_030 <- replicate(10000, mix_markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,  
                                                  tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                                  prop1 = prob_initial[1],frail_var = 0.5, all_frail = T, tm = tm), simplify = F)


set.seed("41225")
true_mix_markov_030 <- true_mix_markov_fun(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                           prop1 = prob_initial[1], all_frail = T, frail_var = 0.5, tm = tm)

my_sim_fun("mix_markov_030", mix_markov_030, true_mix_markov_030)


==> RCode/030_non_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

set.seed("11")
# draw 10000 datasets with same parameters
non_markov_030 <- replicate(10000, non_markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,  
                                                  tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                                  prop1 = prob_initial[1],frail_var = 0.5, all_frail = T), simplify = F)


true_non_markov_030 <- true_val_non_markov(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                           prop1 = prob_initial[1], all_frail = T, frail_var = 0.5)

my_sim_fun("non_markov_030", non_markov_030, true_non_markov_030)


==> RCode/040_non_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

################################################################################
#5.2.4 Generate non-Markov data with partially frailty
################################################################################

set.seed("23")
# draw 10000 datasets with same parameters
non_markov_040 <- replicate(10000, non_markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,  
                                                  tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                                  prop1 = prob_initial[1],frail_var = 2, all_frail = F ), simplify = F)

set.seed("41233")
true_non_markov_040 <- true_val_non_markov(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                           prop1 = prob_initial[1], all_frail = F, frail_var = 2)



my_sim_fun("non_markov_040", non_markov_040, true_non_markov_040)


==> RCode/050_non_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

set.seed("1223")
# draw 10000 datasets with same parameters
non_markov_050 <- replicate(10000, non_markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,  
                                                  tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                                  prop1 = prob_initial[1],frail_var = 1, all_frail = F ), simplify = F)

set.seed("41234")
true_non_markov_050 <- true_val_non_markov(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                           prop1 = prob_initial[1], all_frail = F, frail_var = 1)



my_sim_fun("non_markov_050", non_markov_050, true_non_markov_050)


==> RCode/060_non_markov.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
load("all_start.Rdata")

set.seed("1323")
# draw 10000 datasets with same parameters
non_markov_060 <- replicate(10000, non_markov_fun(488, a = a_markov , b = b_markov, expr = 0.00035,  
                                                  tau = 4892, all1 = F, ul = 2500, uu = 5200, 
                                                  prop1 = prob_initial[1],frail_var = 0.5, all_frail = F ), simplify = F)

set.seed("41235")
true_non_markov_060 <- true_val_non_markov(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                           prop1 = prob_initial[1], all_frail = F, frail_var = 0.5)



my_sim_fun("non_markov_060", non_markov_060, true_non_markov_060)


==> RCode/Figures.R <==
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("Survival/Caro/code_drenda_masters_thesis")

load("all_start.Rdata")
load("markov_010.Rdata")
load("semi_markov_010.Rdata")
load("non_markov_010.Rdata")
load("non_markov_020.Rdata")
load("non_markov_030.Rdata")
load("non_markov_040.Rdata")
load("non_markov_050.Rdata")
load("non_markov_060.Rdata")
load("mix_markov_010.Rdata")
load("mix_markov_020.Rdata")
load("mix_markov_030.Rdata")
load("path_markov_010.Rdata")

################################################################################
################################################################################
# Figures

################################################################################
# true transition probabilities 5.3

all <- rbind(data.frame(y = true_trans_markov_010_2[1,2,], x = as.numeric(dimnames(true_trans_markov_010_2)[[3]]), proc = "Markov", trans = "1->2"),
             data.frame(y = true_trans_markov_010_2[1,3,], x = as.numeric(dimnames(true_trans_markov_010_2)[[3]]), proc = "Markov", trans = "1->3"),
             data.frame(y = true_trans_markov_010_2[2,1,], x = as.numeric(dimnames(true_trans_markov_010_2)[[3]]), proc = "Markov", trans = "2->1"),
             data.frame(y = true_trans_markov_010_2[2,3,], x = as.numeric(dimnames(true_trans_markov_010_2)[[3]]), proc = "Markov", trans = "2->3"),
             data.frame(y = true_trans_semi_markov_010_2[1,2,], x = as.numeric(dimnames(true_trans_semi_markov_010_2)[[3]]), proc = "semi", trans = "1->2"),
             data.frame(y = true_trans_semi_markov_010_2[1,3,], x = as.numeric(dimnames(true_trans_semi_markov_010_2)[[3]]), proc = "semi", trans = "1->3"),
             data.frame(y = true_trans_semi_markov_010_2[2,1,], x = as.numeric(dimnames(true_trans_semi_markov_010_2)[[3]]), proc = "semi", trans = "2->1"),
             data.frame(y = true_trans_semi_markov_010_2[2,3,], x = as.numeric(dimnames(true_trans_semi_markov_010_2)[[3]]), proc = "semi", trans = "2->3"),
             data.frame(y = true_trans_non_markov_030_2[1,2,], x = as.numeric(dimnames(true_trans_non_markov_030_2)[[3]]), proc = "non 030", trans = "1->2"),
             data.frame(y = true_trans_non_markov_030_2[1,3,], x = as.numeric(dimnames(true_trans_non_markov_030_2)[[3]]), proc = "non 030", trans = "1->3"),
             data.frame(y = true_trans_non_markov_030_2[2,1,], x = as.numeric(dimnames(true_trans_non_markov_030_2)[[3]]), proc = "non 030", trans = "2->1"),
             data.frame(y = true_trans_non_markov_030_2[2,3,], x = as.numeric(dimnames(true_trans_non_markov_030_2)[[3]]), proc = "non 030", trans = "2->3"),
             data.frame(y = true_trans_non_markov_060_2[1,2,], x = as.numeric(dimnames(true_trans_non_markov_060_2)[[3]]), proc = "non 060", trans = "1->2"),
             data.frame(y = true_trans_non_markov_060_2[1,3,], x = as.numeric(dimnames(true_trans_non_markov_060_2)[[3]]), proc = "non 060", trans = "1->3"),
             data.frame(y = true_trans_non_markov_060_2[2,1,], x = as.numeric(dimnames(true_trans_non_markov_060_2)[[3]]), proc = "non 060", trans = "2->1"),
             data.frame(y = true_trans_non_markov_060_2[2,3,], x = as.numeric(dimnames(true_trans_non_markov_060_2)[[3]]), proc = "non 060", trans = "2->3"),
             data.frame(y = true_trans_mix_markov_030_2[1,2,], x = as.numeric(dimnames(true_trans_mix_markov_030_2)[[3]]), proc = "mix 030", trans = "1->2"),
             data.frame(y = true_trans_mix_markov_030_2[1,3,], x = as.numeric(dimnames(true_trans_mix_markov_030_2)[[3]]), proc = "mix 030", trans = "1->3"),
             data.frame(y = true_trans_mix_markov_030_2[2,1,], x = as.numeric(dimnames(true_trans_mix_markov_030_2)[[3]]), proc = "mix 030", trans = "2->1"),
             data.frame(y = true_trans_mix_markov_030_2[2,3,], x = as.numeric(dimnames(true_trans_mix_markov_030_2)[[3]]), proc = "mix 030", trans = "2->3"),
             data.frame(y = true_trans_path_markov_010_2[1,2,], x = as.numeric(dimnames(true_trans_path_markov_010_2)[[3]]), proc = "path", trans = "1->2"),
             data.frame(y = true_trans_path_markov_010_2[1,3,], x = as.numeric(dimnames(true_trans_path_markov_010_2)[[3]]), proc = "path", trans = "1->3"),
             data.frame(y = true_trans_path_markov_010_2[2,1,], x = as.numeric(dimnames(true_trans_path_markov_010_2)[[3]]), proc = "path", trans = "2->1"),
             data.frame(y = true_trans_path_markov_010_2[2,3,], x = as.numeric(dimnames(true_trans_path_markov_010_2)[[3]]), proc = "path", trans = "2->3")
)

all_red <- all[all$x < 5000, ]


all_red_red <- all_red[seq(1, 20117616, by = 10), ]
#tmp <- all_red %>% subset(trans == "1->2")

all_red_red$trans <- as.factor(all_red_red$trans)
levels(all_red_red$trans) <- list( "1 \u2192 2" = "1->2" , "1 \u2192 3" = "1->3",  "2 \u2192 1" = "2->1",  "2 \u2192 3" = "2->3")

all_red_red$proc <- as.factor(all_red_red$proc)
levels(all_red_red$proc) <- list("Setting 1: Markov" = "Markov", "Setting 2: semi-Markov     " = "semi",
                                 "Setting 3c: frailty" = "non 030", "Setting 4c: partially frailty        " = "non 060",
                                 "Setting 5c: mixed" = "mix 030", "Setting 6: pathological" = "path")

#lieber 4
p1<- ggplot(all_red_red %>% subset(trans == "1 \u2192 2"), aes(x = x, y = y, color = proc))+
  geom_line(size = 1.1)+
  xlab("t") +
  ylab(expression(P[12](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  ggtitle("1 \u2192 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        legend.title=element_blank(),
        text = element_text(size = 27), axis.text.x = element_text(angle = 55, hjust = 1), legend.text = element_text(size=27),
        axis.text = element_text(size = 27)) +
  
  guides(color = guide_legend(override.aes = list(size = 10))) +
  scale_color_brewer(palette = "Paired")

p2<- ggplot(all_red_red %>% subset(trans == "1 \u2192 3"), aes(x = x, y = y, col = proc))+
  geom_line(size = 1.1)+
  
  xlab("t") +
  ylab(expression(P[13](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  ggtitle("1 \u2192 3")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        legend.title=element_blank(),
        text = element_text(size = 27), axis.text.x = element_text(angle = 55, hjust = 1), legend.text = element_text(size=27),
        axis.text = element_text(size = 27)) +
  guides(col = guide_legend(override.aes = list(size = 10)))+
  scale_color_brewer(palette = "Paired")

p3<- ggplot(all_red_red %>% subset(trans == "2 \u2192 1"), aes(x = x, y = y, col = proc))+
  geom_line(size = 1.1)+
  
  xlab("t") +
  ylab(expression(P[21](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  ggtitle("2 \u2192 1")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        legend.title=element_blank(),
        text = element_text(size = 27), axis.text.x = element_text(angle = 55, hjust = 1), legend.text = element_text(size=27),
        axis.text = element_text(size = 27)) +
  guides(col = guide_legend(override.aes = list(size = 10)))+
  scale_color_brewer(palette = "Paired")

p4<- ggplot(all_red_red %>% subset(trans == "2 \u2192 3"), aes(x = x, y = y, col = proc))+
  geom_line(size = 1.1)+
  ggtitle("2 \u2192 3")+
  xlab("t") +
  ylab(expression(P[23](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        legend.title=element_blank(),
        text = element_text(size = 27), axis.text.x = element_text(angle = 55, hjust = 1), legend.text = element_text(size=27),
        axis.text = element_text(size = 27)) +
  guides(col = guide_legend(override.aes = list(size = 10)))+
  scale_color_brewer(palette = "Paired")

ggarrange(plotlist = list(p1, p2, p3, p4), common.legend = T, ncol = 2, nrow = 2, legend = "bottom")

ggsave(filename = "6.0_1_true_P.png",height = 35, width = 45, units = "cm", device=cairo_pdf, family="Arial Unicode MS")


################################################################################
# average state occupation


av_at_risk_markov <- state_occ_fun(AJ_markov_010_1, markov_010)
av_at_risk_semi_markov <- state_occ_fun(AJ_semi_markov_010_1, semi_markov_010)
av_at_risk_non_markov_010 <- state_occ_fun(AJ_non_markov_010_1, non_markov_010)
av_at_risk_non_markov_020 <- state_occ_fun(AJ_non_markov_020_1, non_markov_020)
av_at_risk_non_markov_030 <- state_occ_fun(AJ_non_markov_030_1, non_markov_030)
av_at_risk_non_markov_040 <- state_occ_fun(AJ_non_markov_040_1, non_markov_040)
av_at_risk_non_markov_050 <- state_occ_fun(AJ_non_markov_050_1, non_markov_050)
av_at_risk_non_markov_060 <- state_occ_fun(AJ_non_markov_060_1, non_markov_060)
av_at_risk_mix_markov_010 <- state_occ_fun(AJ_mix_markov_010_1, mix_markov_010)
av_at_risk_mix_markov_020 <- state_occ_fun(AJ_mix_markov_020_1, mix_markov_020)
av_at_risk_mix_markov_030 <- state_occ_fun(AJ_mix_markov_030_1, mix_markov_030)
av_at_risk_path_markov_010 <- state_occ_fun(AJ_path_markov_010_1, path_markov_010)


### Markov

ggplot(av_at_risk_markov, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),plot.title = element_text(size=18), axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 1: Markov") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")
ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk.pdf", width = 17, height = 13, unit = "cm")

### Semi Markov

ggplot(av_at_risk_semi_markov, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 2: semi-Markov") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")
ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk_semi.pdf", width = 17, height = 13, unit = "cm")


# frialty
### Non Markov 010


ggplot(av_at_risk_non_markov_010, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 3a: frailty") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")
ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk_3a.pdf", width = 17, height = 13, unit = "cm")



### Non Markov 020

ggplot(av_at_risk_non_markov_020, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 3b: frailty") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")

ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk3b.pdf", width = 17, height = 13, unit = "cm")


### Non Markov 030

ggplot(av_at_risk_non_markov_030, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 3c: frailty") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")

ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk3c.pdf", width = 17, height = 13, unit = "cm")


# partially frialty
### Non Markov 040

ggplot(av_at_risk_non_markov_040, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 4a: partially frailty") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")

ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk4a.pdf", width = 17, height = 13, unit = "cm")



### Non Markov 050

ggplot(av_at_risk_non_markov_050, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 320)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 4b: partially frailty") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")

ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk4b.pdf", width = 17, height = 13, unit = "cm")


### Non Markov 060

ggplot(av_at_risk_non_markov_060, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 320)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 4c: partially frailty") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")

ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk4c.pdf", width = 17, height = 13, unit = "cm")


### mix Markov 010

ggplot(av_at_risk_mix_markov_010, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 5a: mixed") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")

ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk5a.pdf", width = 17, height = 13, unit = "cm")


### mix Markov 020

ggplot(av_at_risk_mix_markov_020, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 5b: mixed") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")

ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk5b.pdf", width = 17, height = 13, unit = "cm")


### mix Markov 030

ggplot(av_at_risk_mix_markov_030, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 5c: mixed") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")

ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk5c.pdf", width = 17, height = 13, unit = "cm")



### path Markov 010

ggplot(av_at_risk_path_markov_010, aes(x = x, y= y, col= state)) +
  geom_line(size = 1)+
  xlab("t") +
  ylab("Average Number of Subjects") + ylim(c(0, 300)) +
  theme_minimal()+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 18),axis.text = element_text(size = 18))+#, axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle("Setting 6: pathological") +
  scale_color_manual(values = c("royalblue1","royalblue4", "steelblue1"), name = "State")

ggsave(filename = "6.1.3_2_plot_ave_at_risk_at_risk6.pdf", width = 17, height = 13, unit = "cm")



################################################################################
# 6.1

###############
#Bias
time_grid <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300))
time_grid <- time_grid[time_grid >= landmark_times[1]]
plot_dat_markov <- cbind(rbind(data.frame(y = AJ_bias_per_time_markov_010_2[1,2,], 
                                          x = time_grid,
                                          Estimator = "AJ"),
                               data.frame(y = LMAJ_bias_per_time_markov_010_2$pstate2, 
                                          x = time_grid,
                                          Estimator = "LMAJ"),
                               data.frame(y = HAJ_test_bias_per_time_markov_010_2$bias12, 
                                          x = time_grid,
                                          Estimator = "HAJ^LR"),
                               data.frame(y = HAJ_cox_bias_per_time_markov_010_2$bias12, 
                                          x = time_grid,
                                          Estimator = "HAJ^cox")
), model = "Setting 1: Markov")

plot_dat_semi <- cbind(rbind(data.frame(y = AJ_bias_per_time_semi_markov_010_2[1,2,], 
                                        x = time_grid,
                                        Estimator = "AJ"),
                             data.frame(y = LMAJ_bias_per_time_semi_markov_010_2$pstate2, 
                                        x = time_grid,
                                        Estimator = "LMAJ"),
                             data.frame(y = HAJ_test_bias_per_time_semi_markov_010_2$bias12, 
                                        x = time_grid,
                                        Estimator = "HAJ^LR"),
                             data.frame(y = HAJ_cox_bias_per_time_semi_markov_010_2$bias12, 
                                        x = time_grid,
                                        Estimator = "HAJ^cox")
), model = "Setting 2: semi-Markov")

plot_dat_non <- cbind(rbind(data.frame(y = AJ_bias_per_time_non_markov_030_2[1,2,], 
                                       x = time_grid,
                                       Estimator = "AJ"),
                            data.frame(y = LMAJ_bias_per_time_non_markov_030_2$pstate2, 
                                       x = time_grid,
                                       Estimator = "LMAJ"),
                            data.frame(y = HAJ_test_bias_per_time_non_markov_030_2$bias12, 
                                       x = time_grid,
                                       Estimator = "HAJ^LR"),
                            data.frame(y = HAJ_cox_bias_per_time_non_markov_030_2$bias12, 
                                       x = time_grid,
                                       Estimator = "HAJ^cox")
), model = "Setting 3c: frailty")


plot_dat_non_f <- cbind(rbind(data.frame(y = AJ_bias_per_time_non_markov_060_2[1,2,], 
                                         x = time_grid,
                                         Estimator = "AJ"),
                              data.frame(y = LMAJ_bias_per_time_non_markov_060_2$pstate2, 
                                         x = time_grid,
                                         Estimator = "LMAJ"),
                              data.frame(y = HAJ_test_bias_per_time_non_markov_060_2$bias12, 
                                         x = time_grid,
                                         Estimator = "HAJ^LR"),
                              data.frame(y = HAJ_cox_bias_per_time_non_markov_060_2$bias12, 
                                         x = time_grid,
                                         Estimator = "HAJ^cox")
), model = "Setting 4c: partially frailty")


plot_dat_mix <- cbind(rbind(data.frame(y = AJ_bias_per_time_mix_markov_030_2[1,2,], 
                                       x = time_grid,
                                       Estimator = "AJ"),
                            data.frame(y = LMAJ_bias_per_time_mix_markov_030_2$pstate2, 
                                       x = time_grid,
                                       Estimator = "LMAJ"),
                            data.frame(y = HAJ_test_bias_per_time_mix_markov_030_2$bias12, 
                                       x = time_grid,
                                       Estimator = "HAJ^LR"),
                            data.frame(y = HAJ_cox_bias_per_time_mix_markov_030_2$bias12, 
                                       x = time_grid,
                                       Estimator = "HAJ^cox")
), model = "Setting 5c: mixed")

plot_dat_path <- cbind(rbind(data.frame(y = AJ_bias_per_time_path_markov_010_2[1,2,], 
                                        x = time_grid,
                                        Estimator = "AJ"),
                             data.frame(y = LMAJ_bias_per_time_path_markov_010_2$pstate2, 
                                        x = time_grid,
                                        Estimator = "LMAJ"),
                             data.frame(y = HAJ_test_bias_per_time_path_markov_010_2$bias12, 
                                        x = time_grid,
                                        Estimator = "HAJ^LR"),
                             data.frame(y = HAJ_cox_bias_per_time_path_markov_010_2$bias12, 
                                        x = time_grid,
                                        Estimator = "HAJ^cox")
), model = "Setting 6: pathological")

all_dat <- rbind(plot_dat_markov, plot_dat_semi, plot_dat_non, plot_dat_mix, plot_dat_path, plot_dat_non_f)

all_dat$Estimator <- as.factor(all_dat$Estimator)
all_dat$Estimator <- factor(all_dat$Estimator, levels = c("AJ", "LMAJ",  "HAJ^LR" ,"HAJ^cox"))


ggplot(all_dat, aes(x = x, y = y, col = Estimator)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_wrap(vars(model))+
  xlab("t") +
  ylim(c(-0.005, 0.03))+
  ylab(expression(widehat(Bias)~hat(P)[12](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "6.1_1_bias_12_205_zoom.pdf", height = 25, width = 40, units = "cm")


# Fig: 
ggplot(plot_dat_non, aes(x = x, y = y, col = Estimator)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 0.6)+#, linetype = "longdash")+
  #facet_wrap(vars(model))+
  xlab("t") +
  ylab(expression(widehat(Bias)~hat(P)[12](245.57, t)))+
  ggtitle("Setting 3c: frailty") +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 14), axis.text = element_text(size = 12), axis.text.x = element_text(angle = 55, hjust = 1), 
        plot.title = element_text(size=12)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "6.1_1_bias_12_205_3.pdf", height = 7, width = 10, units = "cm")


######## Variance
my_tg <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300)) 
x_0 <-  my_tg
x_1 <-  my_tg[my_tg >= landmark_times[1]]
x_2 <-  my_tg[my_tg >= landmark_times[2]]

plot_markov_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_var_per_time_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_var_per_time_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_var_per_time_markov_010_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_var_per_time_markov_010_1$var12, time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_var_per_time_markov_010_2$var12, time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_var_per_time_markov_010_3$var12, time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_var_per_time_markov_010_1$var12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_var_per_time_markov_010_2$var12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_var_per_time_markov_010_3$var12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_var_per_time_markov_010_1$var12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_var_per_time_markov_010_2$var12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_var_per_time_markov_010_3$var12, time = "496", model = "HAJ_cox", trans = "1->2")), 
  proc = "Setting 1: Markov")

plot_semi_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_var_per_time_semi_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_var_per_time_semi_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_var_per_time_semi_markov_010_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_var_per_time_semi_markov_010_1$var12, time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_var_per_time_semi_markov_010_2$var12, time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_var_per_time_semi_markov_010_3$var12, time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_var_per_time_semi_markov_010_1$var12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_var_per_time_semi_markov_010_2$var12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_var_per_time_semi_markov_010_3$var12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_var_per_time_semi_markov_010_1$var12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_var_per_time_semi_markov_010_2$var12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_var_per_time_semi_markov_010_3$var12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 2: semi-Markov")


plot_non_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_var_per_time_non_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_var_per_time_non_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_var_per_time_non_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_var_per_time_non_markov_030_1$var12, time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_var_per_time_non_markov_030_2$var12, time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_var_per_time_non_markov_030_3$var12, time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_var_per_time_non_markov_030_1$var12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_var_per_time_non_markov_030_2$var12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_var_per_time_non_markov_030_3$var12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_var_per_time_non_markov_030_1$var12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_var_per_time_non_markov_030_2$var12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_var_per_time_non_markov_030_3$var12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 3c: frailty")

plot_non_1_2_f <- cbind(rbind(
  data.frame(x = x_0, y = AJ_var_per_time_non_markov_060_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_var_per_time_non_markov_060_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  
  data.frame(x = x_0, y = LMAJ_var_per_time_non_markov_060_1$var12, time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_var_per_time_non_markov_060_2$var12, time = "246", model = "LMAJ", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_test_var_per_time_non_markov_060_1$var12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_var_per_time_non_markov_060_2$var12, time = "246", model = "HAJ_test", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_cox_var_per_time_non_markov_060_1$var12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_var_per_time_non_markov_060_2$var12, time = "246", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 4c: partially frailty")

plot_mix_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_var_per_time_mix_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_var_per_time_mix_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_var_per_time_mix_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_var_per_time_mix_markov_030_1$var12, time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_var_per_time_mix_markov_030_2$var12, time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_var_per_time_mix_markov_030_3$var12, time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_var_per_time_mix_markov_030_1$var12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_var_per_time_mix_markov_030_2$var12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_var_per_time_mix_markov_030_3$var12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_var_per_time_mix_markov_030_1$var12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_var_per_time_mix_markov_030_2$var12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_var_per_time_mix_markov_030_3$var12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 5c: mixed")


plot_path_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_var_per_time_path_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_var_per_time_path_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_var_per_time_path_markov_010_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_var_per_time_path_markov_010_1$var12, time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_var_per_time_path_markov_010_2$var12, time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_var_per_time_path_markov_010_3$var12, time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_var_per_time_path_markov_010_1$var12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_var_per_time_path_markov_010_2$var12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_var_per_time_path_markov_010_3$var12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_var_per_time_path_markov_010_1$var12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_var_per_time_path_markov_010_2$var12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_var_per_time_path_markov_010_3$var12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 6: pathological")

all_1_2 <- rbind(plot_markov_1_2, plot_semi_1_2, plot_non_1_2, plot_non_1_2_f,plot_mix_1_2, plot_path_1_2)

all_1_2$model <- as.factor(all_1_2$model)
all_1_2$model <- factor(all_1_2$model, levels = c("AJ", "LMAJ",  "HAJ_test" ,"HAJ_cox"))


ggplot(all_1_2 %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_wrap(vars(proc))+
  xlab("t") +
  ylab(expression(widehat(Var)~hat(P)[12](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "6.1_2_var_12_205.pdf", height = 25, width = 40, units = "cm")


################
# RMSE
plot_markov_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_markov_010_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_markov_010_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_markov_010_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_markov_010_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_markov_010_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_markov_010_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_markov_010_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_markov_010_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_markov_010_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_markov_010_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 1: Markov")

plot_semi_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_semi_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_semi_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_semi_markov_010_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_semi_markov_010_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_semi_markov_010_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_semi_markov_010_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_semi_markov_010_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_semi_markov_010_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_semi_markov_010_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_semi_markov_010_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_semi_markov_010_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_semi_markov_010_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 2: semi-Markov")


plot_non_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_non_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_030_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_030_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_non_markov_030_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_030_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_030_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_non_markov_030_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_030_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_030_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_non_markov_030_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 3c: frailty")


plot_non_1_2_f <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_060_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_060_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_060_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_060_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_060_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_060_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_060_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_060_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 4c: partially frailty")

plot_mix_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 5c: mixed")


plot_path_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_path_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_path_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_path_markov_010_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_path_markov_010_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_path_markov_010_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_path_markov_010_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_path_markov_010_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_path_markov_010_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_path_markov_010_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_path_markov_010_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_path_markov_010_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_path_markov_010_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "Setting 6: pathological")

plot_all_1_2_5 <- rbind(plot_markov_1_2, plot_semi_1_2, plot_non_1_2, plot_mix_1_2, plot_path_1_2, plot_non_1_2_f)

plot_all_1_2_5$model <- as.factor(plot_all_1_2_5$model)
plot_all_1_2_5$model <- factor(plot_all_1_2_5$model, levels = c("AJ", "LMAJ",  "HAJ_test" ,"HAJ_cox"))


ggplot(plot_all_1_2_5  %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_wrap(vars(proc))+
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)[12](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  ylim(c(0, 0.04))+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "6.1_3_rmse_12_205_zoom.pdf", height = 25, width = 40, units = "cm")


ggplot(plot_non_1_2  %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 0.7)+#, linetype = "longdash")+
  
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)[12](245.57, t)))+
  ggtitle(expression("Setting 3c: frailty")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 12), axis.text.x = element_text(angle = 55, hjust = 1), 
        plot.title = element_text(size=12)) + 
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "6.1_3_rmse_12_205_3.pdf",  height = 7, width = 10, units = "cm")


####################
# emp cov
My_tg <- c(seq(0, 4892, length.out = 800))

time0 <- c(seq(0, 4892, length.out = 800))[2:800]
time1 <- My_tg[My_tg >= landmark_times[1]]
time2 <- My_tg[My_tg >= landmark_times[2]]

plot_markov_12 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_markov_010_1[[1]][2:800], model = "HAJ test", time = "0"),
                              data.frame(x = time0, y=  HAJ_cox_emp_cov_markov_010_1[[1]][2:800], model = "HAJ cox", time = "0"),
                              data.frame(x = time0, y=  LMAJ_emp_cov_markov_010_1[[1]][2:800], model = "LMAJ", time = "0"),
                              data.frame(x = time0, y=  AJ_cov_markov_010_1[[1]][2:800], model = "AJ", time = "0"),
                              
                              data.frame(x = time1, y=  HAJ_test_emp_cov_markov_010_2[[1]], model = "HAJ test", time = "246"),
                              data.frame(x = time1, y=  HAJ_cox_emp_cov_markov_010_2[[1]], model = "HAJ cox", time = "246"),
                              data.frame(x = time1, y=  LMAJ_emp_cov_markov_010_2[[1]], model = "LMAJ", time = "246"),
                              data.frame(x = time1, y=  AJ_cov_markov_010_2[[1]], model = "AJ", time = "246"),
                              
                              data.frame(x = time2, y=  HAJ_test_emp_cov_markov_010_3[[1]], model = "HAJ test", time = "496"),
                              data.frame(x = time2, y=  HAJ_cox_emp_cov_markov_010_3[[1]], model = "HAJ cox", time = "496"),
                              data.frame(x = time2, y=  LMAJ_emp_cov_markov_010_3[[1]], model = "LMAJ", time = "496"),
                              data.frame(x = time2, y=  AJ_cov_markov_010_3[[1]], model = "AJ", time = "496")), proc = "Setting 1: Markov", trans = "1->2")

plot_semi_12 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_semi_markov_010_1[[1]][2:800], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_semi_markov_010_1[[1]][2:800], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_semi_markov_010_1[[1]][2:800], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_semi_markov_010_1[[1]][2:800], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_semi_markov_010_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_semi_markov_010_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_semi_markov_010_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_semi_markov_010_2[[1]], model = "AJ", time = "246"),
                            
                            data.frame(x = time2, y=  HAJ_test_emp_cov_semi_markov_010_3[[1]], model = "HAJ test", time = "496"),
                            data.frame(x = time2, y=  HAJ_cox_emp_cov_semi_markov_010_3[[1]], model = "HAJ cox", time = "496"),
                            data.frame(x = time2, y=  LMAJ_emp_cov_semi_markov_010_3[[1]], model = "LMAJ", time = "496"),
                            data.frame(x = time2, y=  AJ_cov_semi_markov_010_3[[1]], model = "AJ", time = "496")), proc = "Setting 2: semi-Markov", trans = "1->2")

plot_non_12 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_non_markov_030_1[[1]][2:800], model = "HAJ test", time = "0"),
                           data.frame(x = time0, y=  HAJ_cox_emp_cov_non_markov_030_1[[1]][2:800], model = "HAJ cox", time = "0"),
                           data.frame(x = time0, y=  LMAJ_emp_cov_non_markov_030_1[[1]][2:800], model = "LMAJ", time = "0"),
                           data.frame(x = time0, y=  AJ_cov_non_markov_030_1[[1]][2:800], model = "AJ", time = "0"),
                           
                           data.frame(x = time1, y=  HAJ_test_emp_cov_non_markov_030_2[[1]], model = "HAJ test", time = "246"),
                           data.frame(x = time1, y=  HAJ_cox_emp_cov_non_markov_030_2[[1]], model = "HAJ cox", time = "246"),
                           data.frame(x = time1, y=  LMAJ_emp_cov_non_markov_030_2[[1]], model = "LMAJ", time = "246"),
                           data.frame(x = time1, y=  AJ_cov_non_markov_030_2[[1]], model = "AJ", time = "246"),
                           
                           data.frame(x = time2, y=  HAJ_test_emp_cov_non_markov_030_3[[1]], model = "HAJ test", time = "496"),
                           data.frame(x = time2, y=  HAJ_cox_emp_cov_non_markov_030_3[[1]], model = "HAJ cox", time = "496"),
                           data.frame(x = time2, y=  LMAJ_emp_cov_non_markov_030_3[[1]], model = "LMAJ", time = "496"),
                           data.frame(x = time2, y=  AJ_cov_non_markov_030_3[[1]], model = "AJ", time = "496")), proc = "Setting 3c: frailty", trans = "1->2")

plot_non_12_f <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_non_markov_060_1[[1]][2:800], model = "HAJ test", time = "0"),
                             data.frame(x = time0, y=  HAJ_cox_emp_cov_non_markov_060_1[[1]][2:800], model = "HAJ cox", time = "0"),
                             data.frame(x = time0, y=  LMAJ_emp_cov_non_markov_060_1[[1]][2:800], model = "LMAJ", time = "0"),
                             data.frame(x = time0, y=  AJ_cov_non_markov_060_1[[1]][2:800], model = "AJ", time = "0"),
                             
                             data.frame(x = time1, y=  HAJ_test_emp_cov_non_markov_060_2[[1]], model = "HAJ test", time = "246"),
                             data.frame(x = time1, y=  HAJ_cox_emp_cov_non_markov_060_2[[1]], model = "HAJ cox", time = "246"),
                             data.frame(x = time1, y=  LMAJ_emp_cov_non_markov_060_2[[1]], model = "LMAJ", time = "246"),
                             data.frame(x = time1, y=  AJ_cov_non_markov_060_2[[1]], model = "AJ", time = "246")
), proc = "Setting 4c: partially frailty", trans = "1->2")

plot_mix_12 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_mix_markov_030_1[[1]][2:800], model = "HAJ test", time = "0"),
                           data.frame(x = time0, y=  HAJ_cox_emp_cov_mix_markov_030_1[[1]][2:800], model = "HAJ cox", time = "0"),
                           data.frame(x = time0, y=  LMAJ_emp_cov_mix_markov_030_1[[1]][2:800], model = "LMAJ", time = "0"),
                           data.frame(x = time0, y=  AJ_cov_mix_markov_030_1[[1]][2:800], model = "AJ", time = "0"),
                           
                           data.frame(x = time1, y=  HAJ_test_emp_cov_mix_markov_030_2[[1]], model = "HAJ test", time = "246"),
                           data.frame(x = time1, y=  HAJ_cox_emp_cov_mix_markov_030_2[[1]], model = "HAJ cox", time = "246"),
                           data.frame(x = time1, y=  LMAJ_emp_cov_mix_markov_030_2[[1]], model = "LMAJ", time = "246"),
                           data.frame(x = time1, y=  AJ_cov_mix_markov_030_2[[1]], model = "AJ", time = "246"),
                           
                           data.frame(x = time2, y=  HAJ_test_emp_cov_mix_markov_030_3[[1]], model = "HAJ test", time = "496"),
                           data.frame(x = time2, y=  HAJ_cox_emp_cov_mix_markov_030_3[[1]], model = "HAJ cox", time = "496"),
                           data.frame(x = time2, y=  LMAJ_emp_cov_mix_markov_030_3[[1]], model = "LMAJ", time = "496"),
                           data.frame(x = time2, y=  AJ_cov_mix_markov_030_3[[1]], model = "AJ", time = "496")), proc = "Setting 5c: mixed", trans = "1->2")

plot_path_12 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_path_markov_010_1[[1]][2:800], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_path_markov_010_1[[1]][2:800], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_path_markov_010_1[[1]][2:800], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_path_markov_010_1[[1]][2:800], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_path_markov_010_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_path_markov_010_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_path_markov_010_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_path_markov_010_2[[1]], model = "AJ", time = "246"),
                            
                            data.frame(x = time2, y=  HAJ_test_emp_cov_path_markov_010_3[[1]], model = "HAJ test", time = "496"),
                            data.frame(x = time2, y=  HAJ_cox_emp_cov_path_markov_010_3[[1]], model = "HAJ cox", time = "496"),
                            data.frame(x = time2, y=  LMAJ_emp_cov_path_markov_010_3[[1]], model = "LMAJ", time = "496"),
                            data.frame(x = time2, y=  AJ_cov_path_markov_010_3[[1]], model = "AJ", time = "496")), proc = "Setting 6: pathological", trans = "1->2")

all_dat_12 <- rbind(plot_path_12, plot_mix_12, plot_non_12, plot_semi_12, plot_markov_12, plot_non_12_f)


all_dat_12$model <- as.factor(all_dat_12$model)
all_dat_12$model <- factor(all_dat_12$model, levels = c("AJ", "LMAJ",  "HAJ test" ,"HAJ cox"))


ggplot(all_dat_12  %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0.95) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_wrap(vars(proc))+
  ylim(c(0.7,1))+
  xlab("t") +
  ylab("Empirical Coverage Rate")+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "6.1_4_emp_cov_12_205_zoom.pdf", height = 25, width = 40, units = "cm")

ggplot(plot_non_12  %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0.95) +
  geom_line(size = 0.7)+#, linetype = "longdash")+
  #facet_wrap(vars(proc))+
  xlab("t") +
  ylab("Emp Coverage Rate")+
  ggtitle("Setting 3c: frailty") +
  #ggtitle("1 -> 2")+
  theme_minimal() + 
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 12), axis.text =element_text(size = 12) , axis.text.x = element_text(angle = 55, hjust = 1), 
        plot.title = element_text(size=12)) + 
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "6.1_4_emp_cov_12_205_3.pdf", height = 7, width = 10,  units = "cm")


################################################################################
# 6.2

plot_p_dat <- rbind(data.frame("p.val" = p_fun(test_res_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    data.frame("p.val" = p_fun(HAJ_cox_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_semi_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    data.frame("p.val" = p_fun(HAJ_cox_semi_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_020_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_020_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_030_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_030_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_040_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_040_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_050_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_050_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_060_1_2[2,], "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_060_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_020_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_020_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_030_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_030_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    
                    # data.frame("p.val" = p_fun(test_res_mix_markov_040_1_2[2,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_040_2, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_050_1_2[2,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_050_2, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_060_1_2[2,], "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_060_2, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    
                    data.frame("p.val" = p_fun(test_res_path_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "path"),
                    data.frame("p.val" = p_fun(HAJ_cox_path_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "path")
)

sub_plot_dat <- plot_p_dat %>% subset(model %in% c("Markov", "semi", "path", "non 030",
                                                   "non 060", "mix 030"))
sub_plot_dat$model <- as.factor(sub_plot_dat$model)
levels(sub_plot_dat$model) <- list( "Setting 1: Markov" = "Markov" , "Setting 2: semi-Markov" = "semi" , 
                                    "Setting 6: pathological" = "path" , "Setting 3c: frailty" = "non 030" ,
                                    "Setting 4c: partially frailty" = "non 060", "Setting 5c: mixed" = "mix 030" )
sub_plot_dat$model <- factor(sub_plot_dat$model, levels = c("Setting 1: Markov", "Setting 2: semi-Markov", "Setting 3c: frailty", "Setting 4c: partially frailty", "Setting 5c: mixed", "Setting 6: pathological"))

ggplot(sub_plot_dat, aes(x = x, y = p.val, col = method)) +
  geom_vline(xintercept = 0.05, col = "grey") +
  geom_line(linewidth = 1.5) +
  
  facet_wrap(vars(model)) +
  xlab("p") +
  geom_abline(intercept = 0, slope = 1, alpha = 0.3)+
  ylab("F(p)") + 
  ggtitle(expression("Transition 1" %->% "2")) +
  xlim(c(0,1)) +
  ylim(c(0,1)) +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                     labels= eval(parse_exprs(c("Cox", "LR" ))))
ggsave(filename = "6.3.1_plot_test_dec_205_1_2.pdf", height = 25, width = 40, units = "cm")



sub_plot_dat <- plot_p_dat %>% subset(model %in% c("mix 010", "mix 020", "mix 030"))
sub_plot_dat$model <- as.factor(sub_plot_dat$model)
levels(sub_plot_dat$model) <- list( "Setting 5a: mixed" = "mix 010" , "Setting 5b: mixed" = "mix 020", "Setting 5c: mixed" = "mix 030" )


ggplot(sub_plot_dat , aes(x = x, y = p.val, col = method)) +
  geom_vline(xintercept = 0.05, col = "grey") +
  geom_line(linewidth = 1.5) +
  facet_wrap(vars(model)) +
  xlab("p") +
  geom_abline(intercept = 0, slope = 1, alpha = 0.3)+
  ylab("F(p)") + 
  theme_minimal() +
  scale_color_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                     labels= eval(parse_exprs(c("Cox", "LR" ))))+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1),plot.title = element_text(size=26)) +
  ggtitle(expression("Transition 1" %->% "2")) +
  
  xlim(c(0,1)) +
  ylim(c(0,1)) 
ggsave(filename = "plot_test_dec_205_1_2_mix010_030.pdf", height = 17, width = 40, units = "cm")

plot_dat_markov <- cbind(rbind(data.frame(y = AJ_bias_per_time_markov_010_2[1,2,], 
                                          x = time_grid,
                                          Estimator = "AJ"),
                               data.frame(y = LMAJ_bias_per_time_markov_010_2$pstate2, 
                                          x = time_grid,
                                          Estimator = "LMAJ"),
                               data.frame(y = HAJ_test_bias_per_time_markov_010_2$bias12, 
                                          x = time_grid,
                                          Estimator = "HAJ^LR"),
                               data.frame(y = HAJ_cox_bias_per_time_markov_010_2$bias12, 
                                          x = time_grid,
                                          Estimator = "HAJ^cox")
), model = "Setting 1: Markov")

plot_dat_semi <- cbind(rbind(data.frame(y = AJ_bias_per_time_semi_markov_010_2[1,2,], 
                                        x = time_grid,
                                        Estimator = "AJ"),
                             data.frame(y = LMAJ_bias_per_time_semi_markov_010_2$pstate2, 
                                        x = time_grid,
                                        Estimator = "LMAJ"),
                             data.frame(y = HAJ_test_bias_per_time_semi_markov_010_2$bias12, 
                                        x = time_grid,
                                        Estimator = "HAJ^LR"),
                             data.frame(y = HAJ_cox_bias_per_time_semi_markov_010_2$bias12, 
                                        x = time_grid,
                                        Estimator = "HAJ^cox")
), model = "Setting 2: semi-Markov")

plot_dat_non <- cbind(rbind(data.frame(y = AJ_bias_per_time_non_markov_030_2[1,2,], 
                                       x = time_grid,
                                       Estimator = "AJ"),
                            data.frame(y = LMAJ_bias_per_time_non_markov_030_2$pstate2, 
                                       x = time_grid,
                                       Estimator = "LMAJ"),
                            data.frame(y = HAJ_test_bias_per_time_non_markov_030_2$bias12, 
                                       x = time_grid,
                                       Estimator = "HAJ^LR"),
                            data.frame(y = HAJ_cox_bias_per_time_non_markov_030_2$bias12, 
                                       x = time_grid,
                                       Estimator = "HAJ^cox")
), model = "Setting 3c: frailty")


plot_dat_non_f <- cbind(rbind(data.frame(y = AJ_bias_per_time_non_markov_060_2[1,2,], 
                                         x = time_grid,
                                         Estimator = "AJ"),
                              data.frame(y = LMAJ_bias_per_time_non_markov_060_2$pstate2, 
                                         x = time_grid,
                                         Estimator = "LMAJ"),
                              data.frame(y = HAJ_test_bias_per_time_non_markov_060_2$bias12, 
                                         x = time_grid,
                                         Estimator = "HAJ^LR"),
                              data.frame(y = HAJ_cox_bias_per_time_non_markov_060_2$bias12, 
                                         x = time_grid,
                                         Estimator = "HAJ^cox")
), model = "Setting 4c: partially frailty")


plot_dat_mix <- cbind(rbind(data.frame(y = AJ_bias_per_time_mix_markov_030_2[1,2,], 
                                       x = time_grid,
                                       Estimator = "AJ"),
                            data.frame(y = LMAJ_bias_per_time_mix_markov_030_2$pstate2, 
                                       x = time_grid,
                                       Estimator = "LMAJ"),
                            data.frame(y = HAJ_test_bias_per_time_mix_markov_030_2$bias12, 
                                       x = time_grid,
                                       Estimator = "HAJ^LR"),
                            data.frame(y = HAJ_cox_bias_per_time_mix_markov_030_2$bias12, 
                                       x = time_grid,
                                       Estimator = "HAJ^cox")
), model = "Setting 5c: mixed")

plot_dat_path <- cbind(rbind(data.frame(y = AJ_bias_per_time_path_markov_010_2[1,2,], 
                                        x = time_grid,
                                        Estimator = "AJ"),
                             data.frame(y = LMAJ_bias_per_time_path_markov_010_2$pstate2, 
                                        x = time_grid,
                                        Estimator = "LMAJ"),
                             data.frame(y = HAJ_test_bias_per_time_path_markov_010_2$bias12, 
                                        x = time_grid,
                                        Estimator = "HAJ^LR"),
                             data.frame(y = HAJ_cox_bias_per_time_path_markov_010_2$bias12, 
                                        x = time_grid,
                                        Estimator = "HAJ^cox")
), model = "Setting 6: pathological")

all_dat <- rbind(plot_dat_markov, plot_dat_semi, plot_dat_non, plot_dat_mix, plot_dat_path, plot_dat_non_f)

all_dat$Estimator <- as.factor(all_dat$Estimator)
all_dat$Estimator <- factor(all_dat$Estimator, levels = c("AJ", "LMAJ",  "HAJ^LR" ,"HAJ^cox"))


ggplot(all_dat, aes(x = x, y = y, col = Estimator)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_wrap(vars(model))+
  xlab("t") +
  ylim(c(-0.005, 0.03))+
  ylab(expression(widehat(Bias)~hat(P)[12](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "6.1_1_bias_12_205_zoom.pdf", height = 25, width = 40, units = "cm")
######
plot_010_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_mix_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_010_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_010_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_010_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_010_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_010_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_010_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2")),
  proc = "010")

plot_020_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_mix_markov_020_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_020_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_020_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_020_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_020_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_020_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_020_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_020_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2")),
  proc = "020")

plot_030_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "030")

all_mix010_030 <- rbind(plot_010_1_2, plot_020_1_2, plot_030_1_2)

all_mix010_030$proc <- as.factor(all_mix010_030$proc)
levels(all_mix010_030$proc) <- list("Setting 5a: mixed" = "010" , "Setting 5b: mixed" = "020", "Setting 5c: mixed" = "030" )


ggplot(all_mix010_030 %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.5)+
  facet_grid( cols = vars(proc))+
  
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)[12](245.57, t)))+
  #ggtitle("1 -> 3") +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))


ggsave(filename = "6.5_1_1_2_mix010030_rmse.pdf", height = 17, width = 40, units = "cm")


################################################################################
# RMSE partially frailty model all transitions

plot_040_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_040_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_040_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_040_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_040_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_040_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_040_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_040_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_040_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2")),
  proc = "040")

plot_050_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_050_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_050_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_050_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_050_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_050_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_050_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_050_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_050_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2")),
  proc = "050")

plot_060_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_060_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_060_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_060_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_060_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_060_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_060_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_060_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_060_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2")),
  proc = "060")

plot_040_1_3 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_040_1[1,3,], time = "0", model = "AJ", trans = "1->3"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_040_2[1,3,], time = "246", model = "AJ", trans = "1->3"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_040_1[[2]], time = "0", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_040_2[[2]], time = "246", model = "LMAJ", trans = "1->3"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_040_1$bias13, time = "0", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_040_2$bias13, time = "246", model = "HAJ_test", trans = "1->3"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_040_1$bias13, time = "0", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_040_2$bias13, time = "246", model = "HAJ_cox", trans = "1->3")),
  proc = "040")

plot_050_1_3 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_050_1[1,3,], time = "0", model = "AJ", trans = "1->3"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_050_2[1,3,], time = "246", model = "AJ", trans = "1->3"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_050_1[[2]], time = "0", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_050_2[[2]], time = "246", model = "LMAJ", trans = "1->3"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_050_1$bias13, time = "0", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_050_2$bias13, time = "246", model = "HAJ_test", trans = "1->3"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_050_1$bias13, time = "0", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_050_2$bias13, time = "246", model = "HAJ_cox", trans = "1->3")),
  proc = "050")

plot_060_1_3 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_060_1[1,3,], time = "0", model = "AJ", trans = "1->3"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_060_2[1,3,], time = "246", model = "AJ", trans = "1->3"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_060_1[[2]], time = "0", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_060_2[[2]], time = "246", model = "LMAJ", trans = "1->3"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_060_1$bias13, time = "0", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_060_2$bias13, time = "246", model = "HAJ_test", trans = "1->3"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_060_1$bias13, time = "0", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_060_2$bias13, time = "246", model = "HAJ_cox", trans = "1->3")),
  proc = "060")

plot_040_2_1 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_040_1[2,1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_040_2[2,1,], time = "246", model = "AJ", trans = "2->1"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_040_1[[3]], time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_040_2[[3]], time = "246", model = "LMAJ", trans = "2->1"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_040_1$bias21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_040_2$bias21, time = "246", model = "HAJ_test", trans = "2->1"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_040_1$bias21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_040_2$bias21, time = "246", model = "HAJ_cox", trans = "2->1")),
  proc = "040")

plot_050_2_1 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_050_1[2,1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_050_2[2,1,], time = "246", model = "AJ", trans = "2->1"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_050_1[[3]], time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_050_2[[3]], time = "246", model = "LMAJ", trans = "2->1"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_050_1$bias21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_050_2$bias21, time = "246", model = "HAJ_test", trans = "2->1"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_050_1$bias21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_050_2$bias21, time = "246", model = "HAJ_cox", trans = "2->1")),
  proc = "050")

plot_060_2_1 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_060_1[2,1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_060_2[2,1,], time = "246", model = "AJ", trans = "2->1"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_060_1[[3]], time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_060_2[[3]], time = "246", model = "LMAJ", trans = "2->1"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_060_1$bias21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_060_2$bias21, time = "246", model = "HAJ_test", trans = "2->1"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_060_1$bias21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_060_2$bias21, time = "246", model = "HAJ_cox", trans = "2->1")),
  proc = "060")


plot_040_2_3 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_040_1[2,3,], time = "0", model = "AJ", trans = "2->3"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_040_2[2,3,], time = "246", model = "AJ", trans = "2->3"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_040_1[[4]], time = "0", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_040_2[[4]], time = "246", model = "LMAJ", trans = "2->3"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_040_1$bias23, time = "0", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_040_2$bias23, time = "246", model = "HAJ_test", trans = "2->3"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_040_1$bias23, time = "0", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_040_2$bias23, time = "246", model = "HAJ_cox", trans = "2->3")),
  proc = "040")

plot_050_2_3 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_050_1[2,3,], time = "0", model = "AJ", trans = "2->3"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_050_2[2,3,], time = "246", model = "AJ", trans = "2->3"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_050_1[[4]], time = "0", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_050_2[[4]], time = "246", model = "LMAJ", trans = "2->3"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_050_1$bias23, time = "0", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_050_2$bias23, time = "246", model = "HAJ_test", trans = "2->3"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_050_1$bias23, time = "0", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_050_2$bias23, time = "246", model = "HAJ_cox", trans = "2->3")),
  proc = "050")

plot_060_2_3 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_060_1[2,3,], time = "0", model = "AJ", trans = "2->3"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_060_2[2,3,], time = "246", model = "AJ", trans = "2->3"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_060_1[[4]], time = "0", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_060_2[[4]], time = "246", model = "LMAJ", trans = "2->3"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_060_1$bias23, time = "0", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_060_2$bias23, time = "246", model = "HAJ_test", trans = "2->3"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_060_1$bias23, time = "0", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_060_2$bias23, time = "246", model = "HAJ_cox", trans = "2->3")),
  proc = "060")

all_non040_060 <- rbind(plot_040_1_2, plot_050_1_2, plot_060_1_2,
                        plot_040_2_1, plot_050_2_1, plot_060_2_1,
                        plot_040_1_3, plot_050_1_3, plot_060_1_3,
                        plot_040_2_3, plot_050_2_3, plot_060_2_3)


#MM ab hier
all_non040_060$trans <- as.factor(all_non040_060$trans)
levels(all_non040_060$trans) <- list( "1 \u2192 2" = "1->2" , "1 \u2192 3" = "1->3",  "2 \u2192 1" = "2->1",  "2 \u2192 3" = "2->3")


all_non040_060$proc <- as.factor(all_non040_060$proc)
levels(all_non040_060$proc) <- list( "Setting 4a: partially frailty" = "040" , "Setting 4b: partially frailty" = "050", "Setting 4c: partially frailty" = "060" )

all_non040_060$model <- as.factor(all_non040_060$model)
levels(all_non040_060$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")

ggplot(all_non040_060 %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.5)+
  facet_grid(cols = vars(proc), rows = vars(trans))+
  
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)[hj](245.57, t)))+
  
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 27), axis.text.x = element_text(angle = 55, hjust = 1, size = 24),
        axis.text.y = element_text(size = 24)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))





ggsave(filename = "non_040_060_alle_trans_rmse.pdf", height = 42, width = 38, units = "cm", device=cairo_pdf, family="Arial Unicode MS")


################################################################################
# emp distribution all trans semi-Markov
plot_p_dat <- rbind(data.frame("p.val" = p_fun(test_res_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    data.frame("p.val" = p_fun(HAJ_cox_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_semi_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    data.frame("p.val" = p_fun(HAJ_cox_semi_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_020_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_020_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_030_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_030_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_040_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_040_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_050_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_050_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_060_1_2[1,], "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_060_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_020_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_020_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_030_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_030_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    
                    # data.frame("p.val" = p_fun(test_res_mix_markov_040_1_2[1,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_040_1, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_050_1_2[1,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_050_1, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_060_1_2[1,], "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_060_1, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    
                    data.frame("p.val" = p_fun(test_res_path_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "path"),
                    data.frame("p.val" = p_fun(HAJ_cox_path_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "path")
)

plot_p_dat_1_3 <- rbind(data.frame("p.val" = p_fun(test_res_markov_010_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "Markov"),
                        data.frame("p.val" = p_fun(HAJ_cox_markov_010_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "Markov"),
                        
                        
                        data.frame("p.val" = p_fun(test_res_semi_markov_010_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "semi"),
                        data.frame("p.val" = p_fun(HAJ_cox_semi_markov_010_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "semi"),
                        
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_010_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 010"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_010_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 010"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_020_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 020"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_020_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 020"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_030_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 030"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_030_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 030"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_040_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 040"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_040_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 040"),
                        
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_050_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 050"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_050_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 050"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_060_1_3[1,], "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 060"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_060_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 060"),
                        
                        data.frame("p.val" = p_fun(test_res_mix_markov_010_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "mix 010"),
                        data.frame("p.val" = p_fun(HAJ_cox_mix_markov_010_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "mix 010"),
                        
                        data.frame("p.val" = p_fun(test_res_mix_markov_020_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "mix 020"),
                        data.frame("p.val" = p_fun(HAJ_cox_mix_markov_020_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "mix 020"),
                        
                        data.frame("p.val" = p_fun(test_res_mix_markov_030_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "mix 030"),
                        data.frame("p.val" = p_fun(HAJ_cox_mix_markov_030_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "mix 030"),
                        
                        # data.frame("p.val" = p_fun(test_res_mix_markov_040_1_3[1,], method = "test"),
                        #            "method" = "test", x = seq(0, 1, length.out = 100),
                        #            model = "mix 040"),
                        # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_040_1, "cox", 2),
                        #            "method" = "cox", x = seq(0, 1, length.out = 100),
                        #            model = "mix 040"),
                        # 
                        # data.frame("p.val" = p_fun(test_res_mix_markov_050_1_3[1,], method = "test"),
                        #            "method" = "test", x = seq(0, 1, length.out = 100),
                        #            model = "mix 050"),
                        # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_050_1, "cox", 2),
                        #            "method" = "cox", x = seq(0, 1, length.out = 100),
                        #            model = "mix 050"),
                        # 
                        # data.frame("p.val" = p_fun(test_res_mix_markov_060_1_3[1,], "test"),
                        #            "method" = "test", x = seq(0, 1, length.out = 100),
                        #            model = "mix 060"),
                        # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_060_1, "cox", 2),
                        #            "method" = "cox", x = seq(0, 1, length.out = 100),
                        #            model = "mix 060"),
                        
                        data.frame("p.val" = p_fun(test_res_path_markov_010_1_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "path"),
                        data.frame("p.val" = p_fun(HAJ_cox_path_markov_010_1, "cox", 2),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "path")
)

plot_p_dat_2_1 <- rbind(data.frame("p.val" = p_fun(test_res_markov_010_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "Markov"),
                        data.frame("p.val" = p_fun(HAJ_cox_markov_010_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "Markov"),
                        
                        
                        data.frame("p.val" = p_fun(test_res_semi_markov_010_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "semi"),
                        data.frame("p.val" = p_fun(HAJ_cox_semi_markov_010_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "semi"),
                        
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_010_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 010"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_010_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 010"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_020_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 020"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_020_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 020"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_030_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 030"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_030_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 030"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_040_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 040"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_040_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 040"),
                        
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_050_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 050"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_050_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 050"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_060_2_1[1,], "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 060"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_060_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 060"),
                        
                        data.frame("p.val" = p_fun(test_res_mix_markov_010_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "mix 010"),
                        data.frame("p.val" = p_fun(HAJ_cox_mix_markov_010_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "mix 010"),
                        
                        data.frame("p.val" = p_fun(test_res_mix_markov_020_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "mix 020"),
                        data.frame("p.val" = p_fun(HAJ_cox_mix_markov_020_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "mix 020"),
                        
                        data.frame("p.val" = p_fun(test_res_mix_markov_030_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "mix 030"),
                        data.frame("p.val" = p_fun(HAJ_cox_mix_markov_030_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "mix 030"),
                        
                        # data.frame("p.val" = p_fun(test_res_mix_markov_040_2_1[1,], method = "test"),
                        #            "method" = "test", x = seq(0, 1, length.out = 100),
                        #            model = "mix 040"),
                        # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_040_1, "cox", 3),
                        #            "method" = "cox", x = seq(0, 1, length.out = 100),
                        #            model = "mix 040"),
                        # 
                        # data.frame("p.val" = p_fun(test_res_mix_markov_050_2_1[1,], method = "test"),
                        #            "method" = "test", x = seq(0, 1, length.out = 100),
                        #            model = "mix 050"),
                        # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_050_1, "cox", 3),
                        #            "method" = "cox", x = seq(0, 1, length.out = 100),
                        #            model = "mix 050"),
                        # 
                        # data.frame("p.val" = p_fun(test_res_mix_markov_060_2_1[1,], "test"),
                        #            "method" = "test", x = seq(0, 1, length.out = 100),
                        #            model = "mix 060"),
                        # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_060_1, "cox", 3),
                        #            "method" = "cox", x = seq(0, 1, length.out = 100),
                        #            model = "mix 060"),
                        
                        data.frame("p.val" = p_fun(test_res_path_markov_010_2_1[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "path"),
                        data.frame("p.val" = p_fun(HAJ_cox_path_markov_010_1, "cox", 3),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "path")
)

plot_p_dat_2_3 <- rbind(data.frame("p.val" = p_fun(test_res_markov_010_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "Markov"),
                        data.frame("p.val" = p_fun(HAJ_cox_markov_010_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "Markov"),
                        
                        
                        data.frame("p.val" = p_fun(test_res_semi_markov_010_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "semi"),
                        data.frame("p.val" = p_fun(HAJ_cox_semi_markov_010_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "semi"),
                        
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_010_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 010"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_010_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 010"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_020_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 020"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_020_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 020"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_030_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 030"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_030_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 030"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_040_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 040"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_040_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 040"),
                        
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_050_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 050"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_050_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 050"),
                        
                        data.frame("p.val" = p_fun(test_res_non_markov_060_2_3[1,], "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "non 060"),
                        data.frame("p.val" = p_fun(HAJ_cox_non_markov_060_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "non 060"),
                        
                        data.frame("p.val" = p_fun(test_res_mix_markov_010_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "mix 010"),
                        data.frame("p.val" = p_fun(HAJ_cox_mix_markov_010_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "mix 010"),
                        
                        data.frame("p.val" = p_fun(test_res_mix_markov_020_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "mix 020"),
                        data.frame("p.val" = p_fun(HAJ_cox_mix_markov_020_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "mix 020"),
                        
                        data.frame("p.val" = p_fun(test_res_mix_markov_030_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "mix 030"),
                        data.frame("p.val" = p_fun(HAJ_cox_mix_markov_030_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "mix 030"),
                        
                        # data.frame("p.val" = p_fun(test_res_mix_markov_040_2_3[1,], method = "test"),
                        #            "method" = "test", x = seq(0, 1, length.out = 100),
                        #            model = "mix 040"),
                        # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_040_1, "cox", 4),
                        #            "method" = "cox", x = seq(0, 1, length.out = 100),
                        #            model = "mix 040"),
                        # 
                        # data.frame("p.val" = p_fun(test_res_mix_markov_050_2_3[1,], method = "test"),
                        #            "method" = "test", x = seq(0, 1, length.out = 100),
                        #            model = "mix 050"),
                        # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_050_1, "cox", 4),
                        #            "method" = "cox", x = seq(0, 1, length.out = 100),
                        #            model = "mix 050"),
                        # 
                        # data.frame("p.val" = p_fun(test_res_mix_markov_060_2_3[1,], "test"),
                        #            "method" = "test", x = seq(0, 1, length.out = 100),
                        #            model = "mix 060"),
                        # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_060_1, "cox", 4),
                        #            "method" = "cox", x = seq(0, 1, length.out = 100),
                        #            model = "mix 060"),
                        
                        data.frame("p.val" = p_fun(test_res_path_markov_010_2_3[1,], method = "test"),
                                   "method" = "test", x = seq(0, 1, length.out = 100),
                                   model = "path"),
                        data.frame("p.val" = p_fun(HAJ_cox_path_markov_010_1, "cox", 4),
                                   "method" = "cox", x = seq(0, 1, length.out = 100),
                                   model = "path")
)



data205_1_2 <- cbind(plot_p_dat, "trans" = "1->2")
data205_1_3 <- cbind(plot_p_dat_1_3, "trans" = "1->3")
data205_2_1 <- cbind(plot_p_dat_2_1, "trans" = "2->1")
data205_2_3 <- cbind(plot_p_dat_2_3, "trans" = "2->3")



all_dat <- rbind(data205_1_2, data205_1_3, data205_2_1, data205_2_3)

all_dat$trans <- as.factor(all_dat$trans)
levels(all_dat$trans) <- list( "1 \u2192 2" = "1->2" , "1 \u2192 3" = "1->3",  "2 \u2192 1" = "2->1",  "2 \u2192 3" = "2->3")


ggplot(all_dat %>% subset(model == "semi") , aes(x = x, y = p.val, col = method)) +
  geom_vline(xintercept = 0.05, color = "gray")+
  geom_line(linewidth = 1.3) +
  facet_wrap(vars(trans)) +
  xlab("p") +
  geom_abline(intercept = 0, slope = 1, alpha = 0.3)+
  ylab("F(p)") + 
  xlim(c(0,1)) +
  ylim(c(0,1)) +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                     labels= eval(parse_exprs(c("Cox", "LR" ))))

ggsave(filename = "6.1.3_3_trans_vgl_semi_205.pdf", height = 23,width = 28, units = "cm", device=cairo_pdf, family="Arial Unicode MS")

################################################################################
# emp cov setting 6
time0 <- c(seq(0, 4892, length.out = 800))
plot_data_12 <- rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_path_markov_010_1[[1]], model = "HAJ test", time = "0"),
                      data.frame(x = time0, y=  HAJ_cox_emp_cov_path_markov_010_1[[1]], model = "HAJ cox", time = "0"),
                      data.frame(x = time0, y=  LMAJ_emp_cov_path_markov_010_1[[1]], model = "LMAJ", time = "0"),
                      data.frame(x = time0, y=  AJ_cov_path_markov_010_1[[1]], model = "AJ", time = "0"),
                      
                      data.frame(x = time1, y=  HAJ_test_emp_cov_path_markov_010_2[[1]], model = "HAJ test", time = "246"),
                      data.frame(x = time1, y=  HAJ_cox_emp_cov_path_markov_010_2[[1]], model = "HAJ cox", time = "246"),
                      data.frame(x = time1, y=  LMAJ_emp_cov_path_markov_010_2[[1]], model = "LMAJ", time = "246"),
                      data.frame(x = time1, y=  AJ_cov_path_markov_010_2[[1]], model = "AJ", time = "246"),
                      
                      data.frame(x = time2, y=  HAJ_test_emp_cov_path_markov_010_3[[1]], model = "HAJ test", time = "496"),
                      data.frame(x = time2, y=  HAJ_cox_emp_cov_path_markov_010_3[[1]], model = "HAJ cox", time = "496"),
                      data.frame(x = time2, y=  LMAJ_emp_cov_path_markov_010_3[[1]], model = "LMAJ", time = "496"),
                      data.frame(x = time2, y=  AJ_cov_path_markov_010_3[[1]], model = "AJ", time = "496"))

# MM ab hier

plot_data_13 <- rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_path_markov_010_1[[2]], model = "HAJ test", time = "0"),
                      data.frame(x = time0, y=  HAJ_cox_emp_cov_path_markov_010_1[[2]], model = "HAJ cox", time = "0"),
                      data.frame(x = time0, y=  LMAJ_emp_cov_path_markov_010_1[[2]], model = "LMAJ", time = "0"),
                      data.frame(x = time0, y=  AJ_cov_path_markov_010_1[[2]], model = "AJ", time = "0"),
                      
                      data.frame(x = time1, y=  HAJ_test_emp_cov_path_markov_010_2[[2]], model = "HAJ test", time = "246"),
                      data.frame(x = time1, y=  HAJ_cox_emp_cov_path_markov_010_2[[2]], model = "HAJ cox", time = "246"),
                      data.frame(x = time1, y=  LMAJ_emp_cov_path_markov_010_2[[2]], model = "LMAJ", time = "246"),
                      data.frame(x = time1, y=  AJ_cov_path_markov_010_2[[2]], model = "AJ", time = "246"),
                      
                      data.frame(x = time2, y=  HAJ_test_emp_cov_path_markov_010_3[[2]], model = "HAJ test", time = "496"),
                      data.frame(x = time2, y=  HAJ_cox_emp_cov_path_markov_010_3[[2]], model = "HAJ cox", time = "496"),
                      data.frame(x = time2, y=  LMAJ_emp_cov_path_markov_010_3[[2]], model = "LMAJ", time = "496"),
                      data.frame(x = time2, y=  AJ_cov_path_markov_010_3[[2]], model = "AJ", time = "496"))



plot_data_21 <- rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_path_markov_010_1[[3]], model = "HAJ test", time = "0"),
                      data.frame(x = time0, y=  HAJ_cox_emp_cov_path_markov_010_1[[3]], model = "HAJ cox", time = "0"),
                      data.frame(x = time0, y=  LMAJ_emp_cov_path_markov_010_1[[3]], model = "LMAJ", time = "0"),
                      data.frame(x = time0, y=  AJ_cov_path_markov_010_1[[3]], model = "AJ", time = "0"),
                      
                      data.frame(x = time1, y=  HAJ_test_emp_cov_path_markov_010_2[[3]], model = "HAJ test", time = "246"),
                      data.frame(x = time1, y=  HAJ_cox_emp_cov_path_markov_010_2[[3]], model = "HAJ cox", time = "246"),
                      data.frame(x = time1, y=  LMAJ_emp_cov_path_markov_010_2[[3]], model = "LMAJ", time = "246"),
                      data.frame(x = time1, y=  AJ_cov_path_markov_010_2[[3]], model = "AJ", time = "246"),
                      
                      data.frame(x = time2, y=  HAJ_test_emp_cov_path_markov_010_3[[3]], model = "HAJ test", time = "496"),
                      data.frame(x = time2, y=  HAJ_cox_emp_cov_path_markov_010_3[[3]], model = "HAJ cox", time = "496"),
                      data.frame(x = time2, y=  LMAJ_emp_cov_path_markov_010_3[[3]], model = "LMAJ", time = "496"),
                      data.frame(x = time2, y=  AJ_cov_path_markov_010_3[[3]], model = "AJ", time = "496"))



plot_data_23 <- rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_path_markov_010_1[[4]], model = "HAJ test", time = "0"),
                      data.frame(x = time0, y=  HAJ_cox_emp_cov_path_markov_010_1[[4]], model = "HAJ cox", time = "0"),
                      data.frame(x = time0, y=  LMAJ_emp_cov_path_markov_010_1[[4]], model = "LMAJ", time = "0"),
                      data.frame(x = time0, y=  AJ_cov_path_markov_010_1[[4]], model = "AJ", time = "0"),
                      
                      data.frame(x = time1, y=  HAJ_test_emp_cov_path_markov_010_2[[4]], model = "HAJ test", time = "246"),
                      data.frame(x = time1, y=  HAJ_cox_emp_cov_path_markov_010_2[[4]], model = "HAJ cox", time = "246"),
                      data.frame(x = time1, y=  LMAJ_emp_cov_path_markov_010_2[[4]], model = "LMAJ", time = "246"),
                      data.frame(x = time1, y=  AJ_cov_path_markov_010_2[[4]], model = "AJ", time = "246"),
                      
                      data.frame(x = time2, y=  HAJ_test_emp_cov_path_markov_010_3[[4]], model = "HAJ test", time = "496"),
                      data.frame(x = time2, y=  HAJ_cox_emp_cov_path_markov_010_3[[4]], model = "HAJ cox", time = "496"),
                      data.frame(x = time2, y=  LMAJ_emp_cov_path_markov_010_3[[4]], model = "LMAJ", time = "496"),
                      data.frame(x = time2, y=  AJ_cov_path_markov_010_3[[4]], model = "AJ", time = "496"))




all_path <- rbind(cbind(plot_data_12, trans = "12"), cbind(plot_data_13, trans = "13"), 
                  cbind(plot_data_21, trans = "21"), cbind(plot_data_23, trans = "23"))
all_path$trans <- as.factor(all_path$trans)
levels(all_path$trans) <- list( "1 \u2192 2" = "12" , "1 \u2192 3" = "13",  "2 \u2192 1" = "21",  "2 \u2192 3" = "23")

all_path$model <- as.factor(all_path$model)
levels(all_path$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ test" , "HAJ^cox" = "HAJ cox")



ggplot(all_path %>% subset(time == "246"), aes (x = x, y = y, col = model)) +
  geom_hline(yintercept = 0.95) +
  geom_line(size = 1.4)+
  facet_grid( cols = vars(trans))+
  xlab("t") +
  ylab("Empirical Coverage Rate")+
  #ggtitle("1 -> 3") +
  theme_minimal() +
  #ylim(c(0.8,1)) +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 26), axis.text.x = element_text(angle = 55, hjust = 1), axis.text = element_text(size = 24)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "path_emp_cov_all_trans_205.pdf",height = 13, width = 41, units = "cm", device=cairo_pdf, family="Arial Unicode MS")


################################################################################
# RMSE mixed all transitions


plot_dat_1_2 <- rbind(
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2"))

plot_dat_1_3 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[1,3,], time = "0", model = "AJ", trans = "1->3"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[1,3,], time = "246", model = "AJ", trans = "1->3"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[1,3,], time = "496", model = "AJ", trans = "1->3"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[2]], time = "0", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[2]], time = "246", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[2]], time = "496", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias13, time = "0", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias13, time = "246", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias13, time = "496", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias13, time = "0", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias13, time = "246", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias13, time = "496", model = "HAJ_cox", trans = "1->3")
)

plot_dat_2_1 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[2, 1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[2, 1,], time = "246", model = "AJ", trans = "2->1"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[2, 1,], time = "496", model = "AJ", trans = "2->1"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[3]], time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[3]], time = "246", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[3]], time = "496", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias21, time = "246", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias21, time = "496", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias21, time = "246", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias21, time = "496", model = "HAJ_cox", trans = "2->1")
)

plot_dat_2_3 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[2,3,], time = "0", model = "AJ", trans = "2->3"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[2,3,], time = "246", model = "AJ", trans = "2->3"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[2,3,], time = "496", model = "AJ", trans = "2->3"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[4]], time = "0", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[4]], time = "246", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[4]], time = "496", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias23, time = "0", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias23, time = "246", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias23, time = "496", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias23, time = "0", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias23, time = "246", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias23, time = "496", model = "HAJ_cox", trans = "2->3")
)

all_plot <- rbind(plot_dat_1_2, plot_dat_1_3, plot_dat_2_1, plot_dat_2_3)



all_plot$trans <- as.factor(all_plot$trans)
levels(all_plot$trans) <- list( "1 \u2192 2" = "1->2" , "1 \u2192 3" = "1->3",  "2 \u2192 1" = "2->1",  "2 \u2192 3" = "2->3")



all_plot$model <- as.factor(all_plot$model)
levels(all_plot$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")

ggplot(all_plot %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_grid(cols = vars(trans))+
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)(245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 26), axis.text.x = element_text(angle = 55, hjust = 1),
        axis.text = element_text(size = 24)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))



ggsave(filename = "6.5_1_dif_trans_mix_205_rmse.pdf",height = 15, width = 41, units = "cm", device=cairo_pdf, family="Arial Unicode MS")


################################################################################
# bias mixed all trans

plot_dat_1_2 <- cbind(rbind(data.frame(y = AJ_bias_per_time_mix_markov_030_2[1,2,], 
                                       x = time_grid,
                                       model = "AJ"),
                            data.frame(y = LMAJ_bias_per_time_mix_markov_030_2$pstate2, 
                                       x = time_grid,
                                       model = "LMAJ"),
                            data.frame(y = HAJ_test_bias_per_time_mix_markov_030_2$bias12, 
                                       x = time_grid,
                                       model = "HAJ test"),
                            data.frame(y = HAJ_cox_bias_per_time_mix_markov_030_2$bias12, 
                                       x = time_grid,
                                       model = "HAJ cox")
                            
), trans = "12")



plot_dat_1_3 <- cbind(rbind(data.frame(y = AJ_bias_per_time_mix_markov_030_2[1,3,], 
                                       x = time_grid,
                                       model = "AJ"),
                            data.frame(y = LMAJ_bias_per_time_mix_markov_030_2$pstate3, 
                                       x = time_grid,
                                       model = "LMAJ"),
                            data.frame(y = HAJ_test_bias_per_time_mix_markov_030_2$bias13, 
                                       x = time_grid,
                                       model = "HAJ test"),
                            data.frame(y = HAJ_cox_bias_per_time_mix_markov_030_2$bias13, 
                                       x = time_grid,
                                       model = "HAJ cox")
), trans = "13")


plot_dat_2_1 <- cbind(rbind(data.frame(y = AJ_bias_per_time_mix_markov_030_2[2,1,], 
                                       x = time_grid,
                                       model = "AJ"),
                            data.frame(y = LMAJ_bias_per_time_mix_markov_030_2$pstate1, 
                                       x = time_grid,
                                       model = "LMAJ"),
                            data.frame(y = HAJ_test_bias_per_time_mix_markov_030_2$bias21, 
                                       x = time_grid,
                                       model = "HAJ test"),
                            data.frame(y = HAJ_cox_bias_per_time_mix_markov_030_2$bias21, 
                                       x = time_grid,
                                       model = "HAJ cox")
), trans = "21")



plot_dat_2_3 <- cbind(rbind(data.frame(y = AJ_bias_per_time_mix_markov_030_2[2,3,], 
                                       x = time_grid,
                                       model = "AJ"),
                            data.frame(y = LMAJ_bias_per_time_mix_markov_030_2$pstate3.1, 
                                       x = time_grid,
                                       model = "LMAJ"),
                            data.frame(y = HAJ_test_bias_per_time_mix_markov_030_2$bias23, 
                                       x = time_grid,
                                       model = "HAJ test"),
                            data.frame(y = HAJ_cox_bias_per_time_mix_markov_030_2$bias23, 
                                       x = time_grid,
                                       model = "HAJ cox")
), trans = "23")





all_plot <- rbind(plot_dat_1_2, plot_dat_1_3, plot_dat_2_1, plot_dat_2_3)



all_plot$trans <- as.factor(all_plot$trans)
levels(all_plot$trans) <- list( "1 \u2192 2" = "12" , "1 \u2192 3" = "13",  "2 \u2192 1" = "21",  "2 \u2192 3" = "23")



all_plot$model <- as.factor(all_plot$model)
levels(all_plot$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ test" , "HAJ^cox" = "HAJ cox")


ggplot(all_plot, aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_grid(cols = vars(trans))+
  xlab("t") +
  ylab(expression(widehat(Bias)~hat(P)(245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 26), axis.text.x = element_text(angle = 55, hjust = 1),axis.text = element_text(size = 24)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))



ggsave(filename = "6.5_1_dif_trans_mix_205_bias.pdf",height = 15, width = 41, units = "cm", device=cairo_pdf, family="Arial Unicode MS")


################################################################################
# RMSE mixed all trans

plot_dat_1_2 <- rbind(
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2"))

plot_dat_1_3 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[1,3,], time = "0", model = "AJ", trans = "1->3"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[1,3,], time = "246", model = "AJ", trans = "1->3"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[1,3,], time = "496", model = "AJ", trans = "1->3"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[2]], time = "0", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[2]], time = "246", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[2]], time = "496", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias13, time = "0", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias13, time = "246", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias13, time = "496", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias13, time = "0", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias13, time = "246", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias13, time = "496", model = "HAJ_cox", trans = "1->3")
)

plot_dat_2_1 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[2, 1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[2, 1,], time = "246", model = "AJ", trans = "2->1"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[2, 1,], time = "496", model = "AJ", trans = "2->1"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[3]], time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[3]], time = "246", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[3]], time = "496", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias21, time = "246", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias21, time = "496", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias21, time = "246", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias21, time = "496", model = "HAJ_cox", trans = "2->1")
)

plot_dat_2_3 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[2,3,], time = "0", model = "AJ", trans = "2->3"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[2,3,], time = "246", model = "AJ", trans = "2->3"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[2,3,], time = "496", model = "AJ", trans = "2->3"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[4]], time = "0", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[4]], time = "246", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[4]], time = "496", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias23, time = "0", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias23, time = "246", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias23, time = "496", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias23, time = "0", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias23, time = "246", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias23, time = "496", model = "HAJ_cox", trans = "2->3")
)

all_plot <- rbind(plot_dat_1_2, plot_dat_1_3, plot_dat_2_1, plot_dat_2_3)



all_plot$trans <- as.factor(all_plot$trans)
levels(all_plot$trans) <- list( "1 \u2192 2" = "1->2" , "1 \u2192 3" = "1->3",  "2 \u2192 1" = "2->1",  "2 \u2192 3" = "2->3")



all_plot$model <- as.factor(all_plot$model)
levels(all_plot$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")


ggplot(all_plot %>% subset(time == "496"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_grid(cols = vars(trans))+
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)(495.64, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 26), axis.text = element_text(size = 24), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))


ggsave(filename = "6.5_1_dif_trans_mix_402.pdf",height = 15, width = 41, units = "cm", device=cairo_pdf, family="Arial Unicode MS")
################################################################################
# emp cov mixed

plot_data_12 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_mix_markov_030_1[[1]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_mix_markov_030_1[[1]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_mix_markov_030_1[[1]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_mix_markov_030_1[[1]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_mix_markov_030_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_mix_markov_030_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_mix_markov_030_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_mix_markov_030_2[[1]], model = "AJ", time = "246"),
                            
                            data.frame(x = time2, y=  HAJ_test_emp_cov_mix_markov_030_3[[1]], model = "HAJ test", time = "496"),
                            data.frame(x = time2, y=  HAJ_cox_emp_cov_mix_markov_030_3[[1]], model = "HAJ cox", time = "496"),
                            data.frame(x = time2, y=  LMAJ_emp_cov_mix_markov_030_3[[1]], model = "LMAJ", time = "496"),
                            data.frame(x = time2, y=  AJ_cov_mix_markov_030_3[[1]], model = "AJ", time = "496")), trans = "12")



plot_data_13 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_mix_markov_030_1[[2]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_mix_markov_030_1[[2]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_mix_markov_030_1[[2]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_mix_markov_030_1[[2]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_mix_markov_030_2[[2]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_mix_markov_030_2[[2]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_mix_markov_030_2[[2]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_mix_markov_030_2[[2]], model = "AJ", time = "246"),
                            
                            data.frame(x = time2, y=  HAJ_test_emp_cov_mix_markov_030_3[[2]], model = "HAJ test", time = "496"),
                            data.frame(x = time2, y=  HAJ_cox_emp_cov_mix_markov_030_3[[2]], model = "HAJ cox", time = "496"),
                            data.frame(x = time2, y=  LMAJ_emp_cov_mix_markov_030_3[[2]], model = "LMAJ", time = "496"),
                            data.frame(x = time2, y=  AJ_cov_mix_markov_030_3[[2]], model = "AJ", time = "496")), trans = "13")



plot_data_21 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_mix_markov_030_1[[3]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_mix_markov_030_1[[3]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_mix_markov_030_1[[3]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_mix_markov_030_1[[3]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_mix_markov_030_2[[3]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_mix_markov_030_2[[3]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_mix_markov_030_2[[3]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_mix_markov_030_2[[3]], model = "AJ", time = "246"),
                            
                            data.frame(x = time2, y=  HAJ_test_emp_cov_mix_markov_030_3[[3]], model = "HAJ test", time = "496"),
                            data.frame(x = time2, y=  HAJ_cox_emp_cov_mix_markov_030_3[[3]], model = "HAJ cox", time = "496"),
                            data.frame(x = time2, y=  LMAJ_emp_cov_mix_markov_030_3[[3]], model = "LMAJ", time = "496"),
                            data.frame(x = time2, y=  AJ_cov_mix_markov_030_3[[3]], model = "AJ", time = "496")), trans = "21")



plot_data_23 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_mix_markov_030_1[[4]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_mix_markov_030_1[[4]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_mix_markov_030_1[[4]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_mix_markov_030_1[[4]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_mix_markov_030_2[[4]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_mix_markov_030_2[[4]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_mix_markov_030_2[[4]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_mix_markov_030_2[[4]], model = "AJ", time = "246"),
                            
                            data.frame(x = time2, y=  HAJ_test_emp_cov_mix_markov_030_3[[4]], model = "HAJ test", time = "496"),
                            data.frame(x = time2, y=  HAJ_cox_emp_cov_mix_markov_030_3[[4]], model = "HAJ cox", time = "496"),
                            data.frame(x = time2, y=  LMAJ_emp_cov_mix_markov_030_3[[4]], model = "LMAJ", time = "496"),
                            data.frame(x = time2, y=  AJ_cov_mix_markov_030_3[[4]], model = "AJ", time = "496")), trans = "23")



all_mix <- rbind(cbind(plot_data_12, trans = "12"), cbind(plot_data_13, trans = "13"), 
                 cbind(plot_data_21, trans = "21"), cbind(plot_data_23, trans = "23"))
all_mix$trans <- as.factor(all_mix$trans)
levels(all_mix$trans) <- list( "1 \u2192 2" = "12" , "1 \u2192 3" = "13",  "2 \u2192 1" = "21",  "2 \u2192 3" = "23")

plot_data_12$model <- as.factor(plot_data_12$model)
levels(plot_data_12$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ test" , "HAJ^cox" = "HAJ cox")


plot_data_12$time <- as.factor(plot_data_12$time)
levels(plot_data_12$time) <- list("s = 0" = "0", "s = 245.57" = "246", "s = 495.64" = "496")
ggplot(all_mix %>% subset(time == "496"), aes (x = x, y = y, col = model)) +
  geom_hline(yintercept = 0.95) +
  geom_line(size = 1.4)+
  facet_grid( cols = vars(trans))+
  
  xlab("t") +
  ylab("Empirical Coverage Rate")+
  #ggtitle("1 -> 3") +
  theme_minimal() +
  #ylim(c(0.8,1)) +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 26), axis.text = element_text(size = 24), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "mixc_emp_cov_all_trans_402.pdf",height = 15, width = 41, units = "cm", device=cairo_pdf, family="Arial Unicode MS")



################################################################################
# distr p-value frailty 3c

plot_p_dat <- rbind(data.frame("p.val" = p_fun(test_res_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    data.frame("p.val" = p_fun(HAJ_cox_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_semi_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    data.frame("p.val" = p_fun(HAJ_cox_semi_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_020_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_020_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_030_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_030_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_040_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_040_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_050_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_050_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_060_1_2[2,], "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_060_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_020_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_020_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_030_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_030_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    
                    # data.frame("p.val" = p_fun(test_res_mix_markov_040_1_2[2,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_040_2, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_050_1_2[2,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_050_2, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_060_1_2[2,], "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_060_2, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    
                    data.frame("p.val" = p_fun(test_res_path_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "path"),
                    data.frame("p.val" = p_fun(HAJ_cox_path_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "path")
)
data0_1_2 <- cbind(plot_p_dat, "time" = 246)

plot_p_dat <- rbind(data.frame("p.val" = p_fun(test_res_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    data.frame("p.val" = p_fun(HAJ_cox_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_semi_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    data.frame("p.val" = p_fun(HAJ_cox_semi_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_020_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_020_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_030_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_030_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_040_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_040_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_050_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_050_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_060_1_2[1,], "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_060_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_020_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_020_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_030_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_030_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    
                    # data.frame("p.val" = p_fun(test_res_mix_markov_040_1_2[1,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_040_1, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_050_1_2[1,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_050_1, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_060_1_2[1,], "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_060_1, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    
                    data.frame("p.val" = p_fun(test_res_path_markov_010_1_2[1,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "path"),
                    data.frame("p.val" = p_fun(HAJ_cox_path_markov_010_1, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "path")
)
data205_1_2 <- cbind(plot_p_dat, "time" = 0)

plot_p_dat <- rbind(data.frame("p.val" = p_fun(test_res_markov_010_1_2, method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    data.frame("p.val" = p_fun(HAJ_cox_markov_010_3, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_semi_markov_010_1_2, method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    data.frame("p.val" = p_fun(HAJ_cox_semi_markov_010_3, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    
                    
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_030_1_2, method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_030_3, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_030_1_2, method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_030_3, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    
                    data.frame("p.val" = p_fun(test_res_path_markov_010_1_2, method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "path"),
                    data.frame("p.val" = p_fun(HAJ_cox_path_markov_010_3, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "path")
)
data402_1_2 <- cbind(plot_p_dat, "time" = 496)

all_dat_1_2 <- rbind(data0_1_2, data205_1_2, data402_1_2)
all_dat_1_2$time <- as.factor(all_dat_1_2$time)
levels(all_dat_1_2$time) <- list("s = 0" = "0", "s = 245.57" = "246", "s = 495.64" = "496")

ggplot(all_dat_1_2 %>% subset(model == "non 030") , aes(x = x, y = p.val, col = method)) +
  geom_vline(xintercept = 0.05, color = "gray")+
  geom_line(linewidth = 1.5) +
  facet_wrap(vars(time)) +
  xlab("p") +
  geom_abline(intercept = 0, slope = 1, alpha = 0.3)+
  ylab("F(p)") + 
  xlim(c(0,1)) +
  ylim(c(0,1)) +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 29),axis.text = element_text(size = 27), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                     labels= eval(parse_exprs(c("Cox", "LR" ))))

ggsave(file = "6.3_1_plot_1_2_lm_vgl_non.pdf", width = 40, height = 17, unit = "cm")



###############################################################################
# Bias frailty

plot_dat_1_2 <- rbind(
  data.frame(x = x_0, y = AJ_bias_per_time_non_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_bias_per_time_non_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_bias_per_time_non_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_bias_per_time_non_markov_030_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_bias_per_time_non_markov_030_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_bias_per_time_non_markov_030_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_bias_per_time_non_markov_030_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_bias_per_time_non_markov_030_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_bias_per_time_non_markov_030_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_bias_per_time_non_markov_030_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_bias_per_time_non_markov_030_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_bias_per_time_non_markov_030_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2"))


plot_dat_1_2$time <- as.factor(plot_dat_1_2$time)
levels(plot_dat_1_2$time) <- list("s = 0" = "0", "s = 245.57" = "246", "s = 495.64" = "496")

plot_dat_1_2$model <- as.factor(plot_dat_1_2$model)
levels(plot_dat_1_2$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")

p1 <- ggplot(plot_dat_1_2, aes(x = x, y = y, col = model)) +
  geom_line(size = 1.1)+
  geom_hline(yintercept = 0)+
  facet_grid( cols = vars(time)) + 
  xlab("t") +
  ylim(c(-0.0022, 0.015))+
  ylab(expression(widehat(Bias)~hat(P)[12](s, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 29), axis.text = element_text(size = 27),axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))


p1
ggsave(filename = "6.4_2_lm_influence_3c_1_2.pdf", width = 40, height = 17, unit = "cm")
################################################################################
# Variance Markov all time points 2->1

plot_dat_2_1 <- rbind(  
  data.frame(x = x_0, y = AJ_var_per_time_markov_010_1[2, 1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_var_per_time_markov_010_2[2, 1,], time = "246", model = "AJ", trans = "2->1"),
  data.frame(x = x_2, y = AJ_var_per_time_markov_010_3[2, 1,], time = "496", model = "AJ", trans = "2->1"),
  data.frame(x = x_0, y = LMAJ_var_per_time_markov_010_1$var21, time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_var_per_time_markov_010_2$var21, time = "246", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_2, y = LMAJ_var_per_time_markov_010_3$var21, time = "496", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_test_var_per_time_markov_010_1$var21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_var_per_time_markov_010_2$var21, time = "246", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_test_var_per_time_markov_010_3$var21, time = "496", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_cox_var_per_time_markov_010_1$var21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_var_per_time_markov_010_2$var21, time = "246", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_cox_var_per_time_markov_010_3$var21, time = "496", model = "HAJ_cox", trans = "2->1")
)
plot_dat_2_1$trans <- as.factor(plot_dat_2_1$trans)
levels(plot_dat_2_1$trans) <- list( "1 \u2192 2" = "1->2" , "1 \u2192 3" = "1->3",  "2 \u2192 1" = "2->1",  "2 \u2192 3" = "2->3")

plot_dat_2_1$time <- as.factor(plot_dat_2_1$time)
levels(plot_dat_2_1$time) <- list("s = 0" = "0", "s = 245.57" = "246", "s = 495.64" = "496")

plot_dat_2_1$model <- as.factor(plot_dat_2_1$model)
levels(plot_dat_2_1$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")

p3 <- ggplot(plot_dat_2_1, aes(x = x, y = y, col = model)) +
  geom_line(size = 1.4)+
  geom_hline(yintercept = 0)+
  facet_grid( cols = vars(time)) + 
  xlab("t") +
  ylab(expression(widehat(Var)~hat(P)[21](s, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 29), axis.text = element_text(size = 27), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

p3
ggsave(filename = "6.4_3_var_markov_alle_lm_2_1.pdf", width = 40, height = 17, unit = "cm")
################################################################################
# RMSE 5c all time points
plot_dat_1_2 <- rbind(
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2"))
plot_dat_1_3 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[1,3,], time = "0", model = "AJ", trans = "1->3"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[1,3,], time = "246", model = "AJ", trans = "1->3"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[1,3,], time = "496", model = "AJ", trans = "1->3"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[2]], time = "0", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[2]], time = "246", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[2]], time = "496", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias13, time = "0", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias13, time = "246", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias13, time = "496", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias13, time = "0", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias13, time = "246", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias13, time = "496", model = "HAJ_cox", trans = "1->3")
)

plot_dat_2_1 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[2, 1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[2, 1,], time = "246", model = "AJ", trans = "2->1"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[2, 1,], time = "496", model = "AJ", trans = "2->1"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[3]], time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[3]], time = "246", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[3]], time = "496", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias21, time = "246", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias21, time = "496", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias21, time = "246", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias21, time = "496", model = "HAJ_cox", trans = "2->1")
)

plot_dat_2_3 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_mix_markov_030_1[2,3,], time = "0", model = "AJ", trans = "2->3"),
  data.frame(x = x_1, y = AJ_rmse_mix_markov_030_2[2,3,], time = "246", model = "AJ", trans = "2->3"),
  data.frame(x = x_2, y = AJ_rmse_mix_markov_030_3[2,3,], time = "496", model = "AJ", trans = "2->3"),
  data.frame(x = x_0, y = LMAJ_rmse_mix_markov_030_1[[4]], time = "0", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_1, y = LMAJ_rmse_mix_markov_030_2[[4]], time = "246", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_2, y = LMAJ_rmse_mix_markov_030_3[[4]], time = "496", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_test_rmse_mix_markov_030_1$bias23, time = "0", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_mix_markov_030_2$bias23, time = "246", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_test_rmse_mix_markov_030_3$bias23, time = "496", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_cox_rmse_mix_markov_030_1$bias23, time = "0", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_mix_markov_030_2$bias23, time = "246", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_cox_rmse_mix_markov_030_3$bias23, time = "496", model = "HAJ_cox", trans = "2->3")
)


plot_dat_1_2$time <- as.factor(plot_dat_1_2$time)
levels(plot_dat_1_2$time) <- list("s = 0" = "0", "s = 245.57" = "246", "s = 495.64" = "496")

plot_dat_1_2$model <- as.factor(plot_dat_1_2$model)
levels(plot_dat_1_2$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")


p1 <- ggplot(plot_dat_1_2, aes(x = x, y = y, col = model)) +
  geom_line(size = 1.3)+
  geom_hline(yintercept = 0)+
  facet_grid( cols = vars(time)) + 
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)[12](s, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 29), axis.text = element_text(size = 27), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))


p1
ggsave(filename = "6.4_2_lm_influence_mix_1_2.pdf", width = 40, height = 17, unit = "cm")

################################################################################
time0 <- My_tg[My_tg >= 0]
plot_data_12 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_mix_markov_030_1[[1]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_mix_markov_030_1[[1]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_mix_markov_030_1[[1]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_mix_markov_030_1[[1]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_mix_markov_030_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_mix_markov_030_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_mix_markov_030_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_mix_markov_030_2[[1]], model = "AJ", time = "246"),
                            
                            data.frame(x = time2, y=  HAJ_test_emp_cov_mix_markov_030_3[[1]], model = "HAJ test", time = "496"),
                            data.frame(x = time2, y=  HAJ_cox_emp_cov_mix_markov_030_3[[1]], model = "HAJ cox", time = "496"),
                            data.frame(x = time2, y=  LMAJ_emp_cov_mix_markov_030_3[[1]], model = "LMAJ", time = "496"),
                            data.frame(x = time2, y=  AJ_cov_mix_markov_030_3[[1]], model = "AJ", time = "496")), trans = "12")
plot_data_12$model <- as.factor(plot_data_12$model)
levels(plot_data_12$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ test" , "HAJ^cox" = "HAJ cox")


plot_data_12$time <- as.factor(plot_data_12$time)
levels(plot_data_12$time) <- list("s = 0" = "0", "s = 245.57" = "246", "s = 495.64" = "496")

ggplot(plot_data_12, aes (x = x, y = y, col = model)) +
  geom_hline(yintercept = 0.95) +
  geom_line(size = 1.3)+
  ylim(c(0.5, 1))+
  facet_grid( cols = vars(time))+
  xlab("t") +
  ylab("Empirical Coverage Rate")+
  #ggtitle("1 -> 3") +
  theme_minimal() +
  #ylim(c(0.8,1)) +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 29), axis.text = element_text(size = 27), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "mixc_emp_cov_all_lm_12.pdf",height = 15, width = 41, units = "cm", device=cairo_pdf, family="Arial Unicode MS")

################################################################################
# test dec p-values 3a-3c
plot_p_dat <- rbind(data.frame("p.val" = p_fun(test_res_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    data.frame("p.val" = p_fun(HAJ_cox_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "Markov"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_semi_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    data.frame("p.val" = p_fun(HAJ_cox_semi_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "semi"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 010"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_020_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_020_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 020"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_030_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_030_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 030"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_040_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_040_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 040"),
                    
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_050_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_050_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 050"),
                    
                    data.frame("p.val" = p_fun(test_res_non_markov_060_1_2[2,], "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    data.frame("p.val" = p_fun(HAJ_cox_non_markov_060_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "non 060"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 010"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_020_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_020_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 020"),
                    
                    data.frame("p.val" = p_fun(test_res_mix_markov_030_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    data.frame("p.val" = p_fun(HAJ_cox_mix_markov_030_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "mix 030"),
                    
                    # data.frame("p.val" = p_fun(test_res_mix_markov_040_1_2[2,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_040_2, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 040"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_050_1_2[2,], method = "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_050_2, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 050"),
                    # 
                    # data.frame("p.val" = p_fun(test_res_mix_markov_060_1_2[2,], "test"),
                    #            "method" = "test", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    # data.frame("p.val" = p_fun(HAJ_cox_mix_markov_060_2, "cox", 1),
                    #            "method" = "cox", x = seq(0, 1, length.out = 100),
                    #            model = "mix 060"),
                    
                    data.frame("p.val" = p_fun(test_res_path_markov_010_1_2[2,], method = "test"),
                               "method" = "test", x = seq(0, 1, length.out = 100),
                               model = "path"),
                    data.frame("p.val" = p_fun(HAJ_cox_path_markov_010_2, "cox", 1),
                               "method" = "cox", x = seq(0, 1, length.out = 100),
                               model = "path")
)
sub_plot_dat <- plot_p_dat %>% subset(model %in% c("non 010", "non 020", "non 030"))
sub_plot_dat$model <- as.factor(sub_plot_dat$model)
levels(sub_plot_dat$model) <- list( "Setting 3a: frailty" = "non 010" , "Setting 3b: frailty" = "non 020", "Setting 3c: frailty" = "non 030" )


ggplot(sub_plot_dat , aes(x = x, y = p.val, col = method)) +
  geom_vline(xintercept = 0.05, col = "grey") +
  geom_line(linewidth = 1.5) +
  facet_wrap(vars(model)) +
  xlab("p") +
  geom_abline(intercept = 0, slope = 1, alpha = 0.3)+
  ylab("F(p)") + 
  theme_minimal() +
  scale_color_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                     labels= eval(parse_exprs(c("Cox", "LR" ))))+
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  ggtitle(expression("Transition 1" %->% "2")) +
  
  xlim(c(0,1)) +
  ylim(c(0,1)) 
ggsave(filename = "6.3.1_plot_test_dec_205_1_2_non.pdf", height = 17, width = 40, units = "cm")

################################################################################
# bias 5a-5c
plot_010_1_2 <- cbind(rbind(data.frame(x = time_grid, y=  HAJ_test_bias_per_time_mix_markov_010_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time_grid, y=  HAJ_cox_bias_per_time_mix_markov_010_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time_grid, y=  LMAJ_bias_per_time_mix_markov_010_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time_grid, y=  AJ_bias_per_time_mix_markov_010_2[1,2,], model = "AJ", time = "246")), proc = "010")

plot_020_1_2 <- cbind(rbind(data.frame(x = time_grid, y=  HAJ_test_bias_per_time_mix_markov_020_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time_grid, y=  HAJ_cox_bias_per_time_mix_markov_020_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time_grid, y=  LMAJ_bias_per_time_mix_markov_020_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time_grid, y=  AJ_bias_per_time_mix_markov_020_2[1,2,], model = "AJ", time = "246")), proc = "020")

plot_030_1_2 <- cbind(rbind(data.frame(x = time_grid, y=  HAJ_test_bias_per_time_mix_markov_030_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time_grid, y=  HAJ_cox_bias_per_time_mix_markov_030_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time_grid, y=  LMAJ_bias_per_time_mix_markov_030_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time_grid, y=  AJ_bias_per_time_mix_markov_030_2[1,2,], model = "AJ", time = "246")), proc = "030")


all_mix010_030 <- rbind(plot_010_1_2, plot_020_1_2, plot_030_1_2)
all_mix010_030$proc <- as.factor(all_mix010_030$proc)
levels(all_mix010_030$proc) <- list("Setting 5a: mixed" = "010" , "Setting 5b: mixed" = "020", "Setting 5c: mixed" = "030" )


all_mix010_030$model <- as.factor(all_mix010_030$model)
levels(all_mix010_030$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ test" , "HAJ^cox" = "HAJ cox")

ggplot(all_mix010_030 %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+
  facet_grid( cols = vars(proc))+
  
  xlab("t") +
  ylab(expression(widehat(Bias)~hat(P)[12](245.57, t)))+
  #ggtitle("1 -> 3") +
  theme_minimal() +
  ylim(c(-0.0025,0.021)) +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "bias_1_2_mix010030.pdf", height = 17, width = 40, units = "cm")


# emp cov rate 5a-5c 1->2
plot_010_1_2 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_mix_markov_010_1[[1]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_mix_markov_010_1[[1]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_mix_markov_010_1[[1]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_mix_markov_010_1[[1]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_mix_markov_010_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_mix_markov_010_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_mix_markov_010_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_mix_markov_010_2[[1]], model = "AJ", time = "246")), proc = "010")

plot_020_1_2 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_mix_markov_020_1[[1]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_mix_markov_020_1[[1]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_mix_markov_020_1[[1]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_mix_markov_020_1[[1]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_mix_markov_020_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_mix_markov_020_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_mix_markov_020_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_mix_markov_020_2[[1]], model = "AJ", time = "246")), proc = "020")

plot_030_1_2 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_mix_markov_030_1[[1]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_mix_markov_030_1[[1]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_mix_markov_030_1[[1]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_mix_markov_030_1[[1]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_mix_markov_030_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_mix_markov_030_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_mix_markov_030_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_mix_markov_030_2[[1]], model = "AJ", time = "246")), proc = "030")


all_mix010_030 <- rbind(plot_010_1_2, plot_020_1_2, plot_030_1_2)
all_mix010_030$proc <- as.factor(all_mix010_030$proc)
levels(all_mix010_030$proc) <- list("Setting 5a: mixed" = "010" , "Setting 5b: mixed" = "020", "Setting 5c: mixed" = "030" )


all_mix010_030$model <- as.factor(all_mix010_030$model)
levels(all_mix010_030$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ test" , "HAJ^cox" = "HAJ cox")

ggplot(all_mix010_030 %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0.95) +
  geom_line(size = 1.1)+
  facet_grid( cols = vars(proc))+
  
  xlab("t") +
  ylab("Empirical Coverage Rate")+
  #ggtitle("1 -> 3") +
  theme_minimal() +
  ylim(c(0.8,1)) +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "emp_cov_1_2_mix010030.pdf", height = 17, width = 40, units = "cm")

################################################################################
# RMSE 3a-c 245.57
plot_010_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_010_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_010_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_010_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_010_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_010_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_010_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2")),
  proc = "010")

plot_020_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_020_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_020_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_020_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_020_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_020_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_020_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_020_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_020_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2")),
  proc = "020")

plot_030_1_2 <- cbind(rbind(
  data.frame(x = x_0, y = AJ_rmse_non_markov_030_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_non_markov_030_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_non_markov_030_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_non_markov_030_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_non_markov_030_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_non_markov_030_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_non_markov_030_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_non_markov_030_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_non_markov_030_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_non_markov_030_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_non_markov_030_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_non_markov_030_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2")),
  proc = "030")

all_non010_030 <- rbind(plot_010_1_2, plot_020_1_2, plot_030_1_2)



all_non010_030$proc <- as.factor(all_non010_030$proc)
levels(all_non010_030$proc) <- list( "Setting 3a: frailty" = "010" , "Setting 3b: frailty" = "020", "Setting 3c: frailty" = "030" )


ggplot(all_non010_030 %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.5)+
  facet_grid( cols = vars(proc))+
  
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)[12](245.57, t)))+
  #ggtitle("1 -> 3") +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))


ggsave(filename = "6.5_1_1_2_010030_rmse.pdf", height = 17, width = 40, units = "cm")

################################################################################
# emp coverage: 3a-c
plot_010_1_2 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_non_markov_010_1[[1]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_non_markov_010_1[[1]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_non_markov_010_1[[1]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_non_markov_010_1[[1]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_non_markov_010_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_non_markov_010_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_non_markov_010_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_non_markov_010_2[[1]], model = "AJ", time = "246")), proc = "010")

plot_020_1_2 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_non_markov_020_1[[1]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_non_markov_020_1[[1]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_non_markov_020_1[[1]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_non_markov_020_1[[1]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_non_markov_020_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_non_markov_020_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_non_markov_020_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_non_markov_020_2[[1]], model = "AJ", time = "246")), proc = "020")

plot_030_1_2 <- cbind(rbind(data.frame(x = time0, y=  HAJ_test_emp_cov_non_markov_030_1[[1]], model = "HAJ test", time = "0"),
                            data.frame(x = time0, y=  HAJ_cox_emp_cov_non_markov_030_1[[1]], model = "HAJ cox", time = "0"),
                            data.frame(x = time0, y=  LMAJ_emp_cov_non_markov_030_1[[1]], model = "LMAJ", time = "0"),
                            data.frame(x = time0, y=  AJ_cov_non_markov_030_1[[1]], model = "AJ", time = "0"),
                            
                            data.frame(x = time1, y=  HAJ_test_emp_cov_non_markov_030_2[[1]], model = "HAJ test", time = "246"),
                            data.frame(x = time1, y=  HAJ_cox_emp_cov_non_markov_030_2[[1]], model = "HAJ cox", time = "246"),
                            data.frame(x = time1, y=  LMAJ_emp_cov_non_markov_030_2[[1]], model = "LMAJ", time = "246"),
                            data.frame(x = time1, y=  AJ_cov_non_markov_030_2[[1]], model = "AJ", time = "246")), proc = "030")



all_non010_030 <- rbind(plot_010_1_2, plot_020_1_2, plot_030_1_2)
all_non010_030$proc <- as.factor(all_non010_030$proc)
levels(all_non010_030$proc) <- list("Setting 3a: frailty" = "010" , "Setting 3b: frailty" = "020", "Setting 3c: frailty" = "030" )


all_non010_030$model <- as.factor(all_non010_030$model)
levels(all_non010_030$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ test" , "HAJ^cox" = "HAJ cox")


ggplot(all_non010_030 %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0.95) +
  geom_line(size = 1.1)+
  facet_grid( cols = vars(proc))+
  
  xlab("t") +
  ylab("Empirical Coverage Rate")+
  #ggtitle("1 -> 3") +
  theme_minimal() +
  ylim(c(0.8,1)) +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 30), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "emp_cov_1_2_non010030.pdf", height = 17, width = 40, units = "cm")


################################################################################
# RMSE pathological 245.57

plot_dat_1_2 <- rbind(
  data.frame(x = x_0, y = AJ_rmse_path_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_rmse_path_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_rmse_path_markov_010_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_rmse_path_markov_010_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_rmse_path_markov_010_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_rmse_path_markov_010_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_rmse_path_markov_010_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_rmse_path_markov_010_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_rmse_path_markov_010_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_rmse_path_markov_010_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_rmse_path_markov_010_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_rmse_path_markov_010_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2"))

plot_dat_1_3 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_path_markov_010_1[1,3,], time = "0", model = "AJ", trans = "1->3"),
  data.frame(x = x_1, y = AJ_rmse_path_markov_010_2[1,3,], time = "246", model = "AJ", trans = "1->3"),
  data.frame(x = x_2, y = AJ_rmse_path_markov_010_3[1,3,], time = "496", model = "AJ", trans = "1->3"),
  data.frame(x = x_0, y = LMAJ_rmse_path_markov_010_1[[2]], time = "0", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_1, y = LMAJ_rmse_path_markov_010_2[[2]], time = "246", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_2, y = LMAJ_rmse_path_markov_010_3[[2]], time = "496", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_test_rmse_path_markov_010_1$bias13, time = "0", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_path_markov_010_2$bias13, time = "246", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_test_rmse_path_markov_010_3$bias13, time = "496", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_cox_rmse_path_markov_010_1$bias13, time = "0", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_path_markov_010_2$bias13, time = "246", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_cox_rmse_path_markov_010_3$bias13, time = "496", model = "HAJ_cox", trans = "1->3")
)

plot_dat_2_1 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_path_markov_010_1[2, 1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_rmse_path_markov_010_2[2, 1,], time = "246", model = "AJ", trans = "2->1"),
  data.frame(x = x_2, y = AJ_rmse_path_markov_010_3[2, 1,], time = "496", model = "AJ", trans = "2->1"),
  data.frame(x = x_0, y = LMAJ_rmse_path_markov_010_1[[3]], time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_rmse_path_markov_010_2[[3]], time = "246", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_2, y = LMAJ_rmse_path_markov_010_3[[3]], time = "496", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_test_rmse_path_markov_010_1$bias21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_rmse_path_markov_010_2$bias21, time = "246", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_test_rmse_path_markov_010_3$bias21, time = "496", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_cox_rmse_path_markov_010_1$bias21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_rmse_path_markov_010_2$bias21, time = "246", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_cox_rmse_path_markov_010_3$bias21, time = "496", model = "HAJ_cox", trans = "2->1")
)

plot_dat_2_3 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_path_markov_010_1[2,3,], time = "0", model = "AJ", trans = "2->3"),
  data.frame(x = x_1, y = AJ_rmse_path_markov_010_2[2,3,], time = "246", model = "AJ", trans = "2->3"),
  data.frame(x = x_2, y = AJ_rmse_path_markov_010_3[2,3,], time = "496", model = "AJ", trans = "2->3"),
  data.frame(x = x_0, y = LMAJ_rmse_path_markov_010_1[[4]], time = "0", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_1, y = LMAJ_rmse_path_markov_010_2[[4]], time = "246", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_2, y = LMAJ_rmse_path_markov_010_3[[4]], time = "496", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_test_rmse_path_markov_010_1$bias23, time = "0", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_path_markov_010_2$bias23, time = "246", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_test_rmse_path_markov_010_3$bias23, time = "496", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_cox_rmse_path_markov_010_1$bias23, time = "0", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_path_markov_010_2$bias23, time = "246", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_cox_rmse_path_markov_010_3$bias23, time = "496", model = "HAJ_cox", trans = "2->3")
)


all_plot <- rbind(plot_dat_1_2, plot_dat_1_3, plot_dat_2_1, plot_dat_2_3)



all_plot$trans <- as.factor(all_plot$trans)
levels(all_plot$trans) <- list( "1 \u2192 2" = "1->2" , "1 \u2192 3" = "1->3",  "2 \u2192 1" = "2->1",  "2 \u2192 3" = "2->3")
## MMMMMMMMMMMMMM hier


all_plot$model <- as.factor(all_plot$model)
levels(all_plot$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")


ggplot(all_plot %>% subset(time == "246"), aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_grid(cols = vars(trans))+
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)(245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 24), axis.text = element_text(size = 24), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))

ggsave(filename = "rmse_path_all_trans_205.pdf",height = 15, width = 41, units = "cm", device=cairo_pdf, family="Arial Unicode MS")

###############################################################################
# Bias patholigcal 245.57
plot_dat_12 <- cbind(rbind(data.frame(y = AJ_bias_per_time_path_markov_010_2[1,2,], 
                                      x = time_grid,
                                      model = "AJ"),
                           data.frame(y = LMAJ_bias_per_time_path_markov_010_2$pstate2, 
                                      x = time_grid,
                                      model = "LMAJ"),
                           data.frame(y = HAJ_test_bias_per_time_path_markov_010_2$bias12, 
                                      x = time_grid,
                                      model = "HAJ test"),
                           data.frame(y = HAJ_cox_bias_per_time_path_markov_010_2$bias12, 
                                      x = time_grid,
                                      model = "HAJ cox")
), trans = "12")


plot_dat_13 <- cbind(rbind(data.frame(y = AJ_bias_per_time_path_markov_010_2[1,3,], 
                                      x = time_grid,
                                      model = "AJ"),
                           data.frame(y = LMAJ_bias_per_time_path_markov_010_2$pstate3, 
                                      x = time_grid,
                                      model = "LMAJ"),
                           data.frame(y = HAJ_test_bias_per_time_path_markov_010_2$bias13, 
                                      x = time_grid,
                                      model = "HAJ test"),
                           data.frame(y = HAJ_cox_bias_per_time_path_markov_010_2$bias13, 
                                      x = time_grid,
                                      model = "HAJ cox")
), trans = "13")



plot_dat_21 <- cbind(rbind(data.frame(y = AJ_bias_per_time_path_markov_010_2[2,1,], 
                                      x = time_grid,
                                      model = "AJ"),
                           data.frame(y = LMAJ_bias_per_time_path_markov_010_2$pstate1, 
                                      x = time_grid,
                                      model = "LMAJ"),
                           data.frame(y = HAJ_test_bias_per_time_path_markov_010_2$bias21, 
                                      x = time_grid,
                                      model = "HAJ test"),
                           data.frame(y = HAJ_cox_bias_per_time_path_markov_010_2$bias21, 
                                      x = time_grid,
                                      model = "HAJ cox")
), trans = "21")




plot_dat_23 <- cbind(rbind(data.frame(y = AJ_bias_per_time_path_markov_010_2[2,3,], 
                                      x = time_grid,
                                      model = "AJ"),
                           data.frame(y = LMAJ_bias_per_time_path_markov_010_2$pstate3.1, 
                                      x = time_grid,
                                      model = "LMAJ"),
                           data.frame(y = HAJ_test_bias_per_time_path_markov_010_2$bias23, 
                                      x = time_grid,
                                      model = "HAJ test"),
                           data.frame(y = HAJ_cox_bias_per_time_path_markov_010_2$bias23, 
                                      x = time_grid,
                                      model = "HAJ cox")
), trans = "23")




plot_all <- rbind(plot_dat_12, plot_dat_13, plot_dat_21, plot_dat_23)
plot_all$trans <- as.factor(plot_all$trans)
levels(plot_all$trans) <- list( "1 \u2192 2" = "12" , "1 \u2192 3" = "13",  "2 \u2192 1" = "21",  "2 \u2192 3" = "23")



plot_all$model <- as.factor(plot_all$model)
levels(plot_all$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ test" , "HAJ^cox" = "HAJ cox")


ggplot(plot_all, aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_grid(cols = vars(trans))+
  xlab("t") +
  ylab(expression(widehat(Bias)~hat(P)[hj](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 24), axis.text = element_text(size = 24), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))
ggsave(filename = "path_bias_all_trans_205.pdf",height = 15, width = 41, units = "cm", device=cairo_pdf, family="Arial Unicode MS")
###############################################################################

# bias semi-markov all time points 1->2

plot_dat_1_2 <- rbind(
  data.frame(x = x_0, y = AJ_bias_per_time_semi_markov_010_1[1,2,], time = "0", model = "AJ", trans = "1->2"),
  data.frame(x = x_1, y = AJ_bias_per_time_semi_markov_010_2[1,2,], time = "246", model = "AJ", trans = "1->2"),
  data.frame(x = x_2, y = AJ_bias_per_time_semi_markov_010_3[1,2,], time = "496", model = "AJ", trans = "1->2"),
  data.frame(x = x_0, y = LMAJ_bias_per_time_semi_markov_010_1[[1]], time = "0", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_1, y = LMAJ_bias_per_time_semi_markov_010_2[[1]], time = "246", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_2, y = LMAJ_bias_per_time_semi_markov_010_3[[1]], time = "496", model = "LMAJ", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_test_bias_per_time_semi_markov_010_1$bias12, time = "0", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_test_bias_per_time_semi_markov_010_2$bias12, time = "246", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_test_bias_per_time_semi_markov_010_3$bias12, time = "496", model = "HAJ_test", trans = "1->2"),
  data.frame(x = x_0, y = HAJ_cox_bias_per_time_semi_markov_010_1$bias12, time = "0", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_1, y = HAJ_cox_bias_per_time_semi_markov_010_2$bias12, time = "246", model = "HAJ_cox", trans = "1->2"),
  data.frame(x = x_2, y = HAJ_cox_bias_per_time_semi_markov_010_3$bias12, time = "496", model = "HAJ_cox", trans = "1->2"))

plot_dat_1_3 <- rbind(  
  data.frame(x = x_0, y = AJ_bias_per_time_semi_markov_010_1[1,3,], time = "0", model = "AJ", trans = "1->3"),
  data.frame(x = x_1, y = AJ_bias_per_time_semi_markov_010_2[1,3,], time = "246", model = "AJ", trans = "1->3"),
  data.frame(x = x_2, y = AJ_bias_per_time_semi_markov_010_3[1,3,], time = "496", model = "AJ", trans = "1->3"),
  data.frame(x = x_0, y = LMAJ_bias_per_time_semi_markov_010_1[[2]], time = "0", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_1, y = LMAJ_bias_per_time_semi_markov_010_2[[2]], time = "246", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_2, y = LMAJ_bias_per_time_semi_markov_010_3[[2]], time = "496", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_test_bias_per_time_semi_markov_010_1$bias13, time = "0", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_test_bias_per_time_semi_markov_010_2$bias13, time = "246", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_test_bias_per_time_semi_markov_010_3$bias13, time = "496", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_cox_bias_per_time_semi_markov_010_1$bias13, time = "0", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_cox_bias_per_time_semi_markov_010_2$bias13, time = "246", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_cox_bias_per_time_semi_markov_010_3$bias13, time = "496", model = "HAJ_cox", trans = "1->3")
)

plot_dat_2_1 <- rbind(  
  data.frame(x = x_0, y = AJ_bias_per_time_semi_markov_010_1[2, 1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_bias_per_time_semi_markov_010_2[2, 1,], time = "246", model = "AJ", trans = "2->1"),
  data.frame(x = x_2, y = AJ_bias_per_time_semi_markov_010_3[2, 1,], time = "496", model = "AJ", trans = "2->1"),
  data.frame(x = x_0, y = LMAJ_bias_per_time_semi_markov_010_1[[3]], time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_bias_per_time_semi_markov_010_2[[3]], time = "246", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_2, y = LMAJ_bias_per_time_semi_markov_010_3[[3]], time = "496", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_test_bias_per_time_semi_markov_010_1$bias21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_bias_per_time_semi_markov_010_2$bias21, time = "246", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_test_bias_per_time_semi_markov_010_3$bias21, time = "496", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_cox_bias_per_time_semi_markov_010_1$bias21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_bias_per_time_semi_markov_010_2$bias21, time = "246", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_cox_bias_per_time_semi_markov_010_3$bias21, time = "496", model = "HAJ_cox", trans = "2->1")
)

plot_dat_2_3 <- rbind(  
  data.frame(x = x_0, y = AJ_bias_per_time_semi_markov_010_1[2,3,], time = "0", model = "AJ", trans = "2->3"),
  data.frame(x = x_1, y = AJ_bias_per_time_semi_markov_010_2[2,3,], time = "246", model = "AJ", trans = "2->3"),
  data.frame(x = x_2, y = AJ_bias_per_time_semi_markov_010_3[2,3,], time = "496", model = "AJ", trans = "2->3"),
  data.frame(x = x_0, y = LMAJ_bias_per_time_semi_markov_010_1[[4]], time = "0", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_1, y = LMAJ_bias_per_time_semi_markov_010_2[[4]], time = "246", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_2, y = LMAJ_bias_per_time_semi_markov_010_3[[4]], time = "496", model = "LMAJ", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_test_bias_per_time_semi_markov_010_1$bias23, time = "0", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_test_bias_per_time_semi_markov_010_2$bias23, time = "246", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_test_bias_per_time_semi_markov_010_3$bias23, time = "496", model = "HAJ_test", trans = "2->3"),
  data.frame(x = x_0, y = HAJ_cox_bias_per_time_semi_markov_010_1$bias23, time = "0", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_1, y = HAJ_cox_bias_per_time_semi_markov_010_2$bias23, time = "246", model = "HAJ_cox", trans = "2->3"),
  data.frame(x = x_2, y = HAJ_cox_bias_per_time_semi_markov_010_3$bias23, time = "496", model = "HAJ_cox", trans = "2->3")
)




plot_dat_1_2$time <- as.factor(plot_dat_1_2$time)
levels(plot_dat_1_2$time) <- list("s = 0" = "0", "s = 245.57" = "246", "s = 495.64" = "496")

plot_dat_1_2$model <- as.factor(plot_dat_1_2$model)
levels(plot_dat_1_2$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")



p1 <- ggplot(plot_dat_1_2, aes(x = x, y = y, col = model)) +
  geom_line(size = 1.1)+
  geom_hline(yintercept = 0)+
  facet_grid( cols = vars(time)) + 
  
  xlab("t") +
  ylab(expression(widehat(Bias)~hat(P)[12](s, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 24), axis.text = element_text(size = 24), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))


p1
ggsave(filename = "6.4_2_lm_influence_semi_1_2.pdf", width = 41, height = 15, unit = "cm")

################################################################################
# rmse path all starting times
plot_dat_1_3 <- rbind(  
  data.frame(x = x_0, y = AJ_rmse_path_markov_010_1[1,3,], time = "0", model = "AJ", trans = "1->3"),
  data.frame(x = x_1, y = AJ_rmse_path_markov_010_2[1,3,], time = "246", model = "AJ", trans = "1->3"),
  data.frame(x = x_2, y = AJ_rmse_path_markov_010_3[1,3,], time = "496", model = "AJ", trans = "1->3"),
  data.frame(x = x_0, y = LMAJ_rmse_path_markov_010_1[[2]], time = "0", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_1, y = LMAJ_rmse_path_markov_010_2[[2]], time = "246", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_2, y = LMAJ_rmse_path_markov_010_3[[2]], time = "496", model = "LMAJ", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_test_rmse_path_markov_010_1$bias13, time = "0", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_test_rmse_path_markov_010_2$bias13, time = "246", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_test_rmse_path_markov_010_3$bias13, time = "496", model = "HAJ_test", trans = "1->3"),
  data.frame(x = x_0, y = HAJ_cox_rmse_path_markov_010_1$bias13, time = "0", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_1, y = HAJ_cox_rmse_path_markov_010_2$bias13, time = "246", model = "HAJ_cox", trans = "1->3"),
  data.frame(x = x_2, y = HAJ_cox_rmse_path_markov_010_3$bias13, time = "496", model = "HAJ_cox", trans = "1->3")
)

plot_dat_1_3$time <- as.factor(plot_dat_1_3$time)
levels(plot_dat_1_3$time) <- list("s = 0" = "0", "s = 245.57" = "246", "s = 495.64" = "496")


plot_dat_1_3$model <- as.factor(plot_dat_1_3$model)
levels(plot_dat_1_3$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")


ggplot(plot_dat_1_3, aes(x = x, y = y, col = model)) +
  geom_hline(yintercept = 0) +
  geom_line(size = 1.1)+#, linetype = "longdash")+
  facet_grid(cols = vars(time))+
  xlab("t") +
  ylab(expression(widehat(RMSE)~hat(P)[13](245.57, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 24), axis.text = element_text(size = 24), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))


ggsave(filename = "rmse_path_all_lm.pdf",height = 15, width = 41, units = "cm", device=cairo_pdf, family="Arial Unicode MS")


################################################################################
# variance mixed 5c alle start times 2->1
plot_dat_2_1 <- rbind(  
  data.frame(x = x_0, y = AJ_var_per_time_mix_markov_030_1[2, 1,], time = "0", model = "AJ", trans = "2->1"),
  data.frame(x = x_1, y = AJ_var_per_time_mix_markov_030_2[2, 1,], time = "246", model = "AJ", trans = "2->1"),
  data.frame(x = x_2, y = AJ_var_per_time_mix_markov_030_3[2, 1,], time = "496", model = "AJ", trans = "2->1"),
  data.frame(x = x_0, y = LMAJ_var_per_time_mix_markov_030_1$var21, time = "0", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_1, y = LMAJ_var_per_time_mix_markov_030_2$var21, time = "246", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_2, y = LMAJ_var_per_time_mix_markov_030_3$var21, time = "496", model = "LMAJ", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_test_var_per_time_mix_markov_030_1$var21, time = "0", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_test_var_per_time_mix_markov_030_2$var21, time = "246", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_test_var_per_time_mix_markov_030_3$var21, time = "496", model = "HAJ_test", trans = "2->1"),
  data.frame(x = x_0, y = HAJ_cox_var_per_time_mix_markov_030_1$var21, time = "0", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_1, y = HAJ_cox_var_per_time_mix_markov_030_2$var21, time = "246", model = "HAJ_cox", trans = "2->1"),
  data.frame(x = x_2, y = HAJ_cox_var_per_time_mix_markov_030_3$var21, time = "496", model = "HAJ_cox", trans = "2->1")
)
plot_dat_2_1$time <- as.factor(plot_dat_2_1$time)
levels(plot_dat_2_1$time) <- list("s = 0" = "0", "s = 245.57" = "246", "s = 495.64" = "496")

plot_dat_2_1$model <- as.factor(plot_dat_2_1$model)
levels(plot_dat_2_1$model) <- list("AJ" = "AJ", "LMAJ" = "LMAJ", "HAJ^LR" = "HAJ_test" , "HAJ^cox" = "HAJ_cox")



p1 <- ggplot(plot_dat_2_1, aes(x = x, y = y, col = model)) +
  geom_line(size = 1.1)+
  geom_hline(yintercept = 0)+
  facet_grid( cols = vars(time)) + 
  xlab("t") +
  ylab(expression(widehat(Var)~hat(P)[21](s, t)))+
  #ggtitle(expression("1" %->% "2")) +
  #ggtitle("1 -> 2")+
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 29), axis.text = element_text(size = 29), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_color_manual(values = c("#E7B800","#00AFBB", "#9632B8", "#FC4E07"), name = "Estimator", 
                     labels= eval(parse_exprs(c("AJ", "LMAJ", "HAJ^LR" , "HAJ^cox"))))


p1
ggsave(filename = "6.4_2_lm_influence_5c_var_2_1.pdf", width = 40, height = 17, unit = "cm")

# test combis
# transpose back!

##################################
# markov
# combine all data and check if < 0.05
all_p_010 <- rbind(test_res_markov_010_1_2[2,] , test_res_markov_010_1_3[2,], #,2 statt 1, ???
                   test_res_markov_010_2_1[2,], test_res_markov_010_2_3[2,]) < 0.05

# change to numeric
all_p_010 <- ifelse(all_p_010, 1, 0)

# combine 4 p values to one string
comb_all_p_010_205_test <- data.frame(table(apply(all_p_010, 2, function(x) paste0(x, collapse = ""))))

# lm 205
#load("120_HAJ_cox_markov_010_2.RData")

#check if < 0.05
all_p_010 <- sapply(1:10000, function(x)HAJ_cox_markov_010_2[[x]]$test_res) < 0.05


# change to numeric
all_p_010 <- ifelse(all_p_010, 1, 0)

# combine 4 p values to one string
comb_all_p_010_205_cox <- data.frame(table(apply(all_p_010, 2, function(x) paste0(x, collapse = ""))))


plot_dat <- rbind(data.frame(comb_all_p_010_205_test, time = 246, model = "test"),
                  data.frame(comb_all_p_010_205_cox, time =246,  model = "cox")) 
plot_dat$model <- as.factor(plot_dat$model)
plot_dat$time <- as.factor(plot_dat$time)
plot_dat <- plot_dat[plot_dat$Var1%in% c("0000", "0001", "0010", "0100", "1000"), ]
plot_dat$Freq <- plot_dat$Freq/10000



comb1 <- ggplot(plot_dat, aes(y=Freq, x = Var1, fill = model)) +
  geom_bar(stat = "identity", position = "dodge") +
  #facet_wrap(vars(Var1)) +
  #scale_fill_manual(values = c("cox" = "orange", "test" = "darkgreen")) +
  #scale_alpha_manual(values = c(0.5, 1)) +
  labs(x = "", y = "") +
  #labs(x = "Combinations", y = "Frequency") +
  ggtitle("Setting 1: Markov") +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 22), axis.text.x = element_text(angle = 55, hjust = 1, size = 22)) +
  scale_fill_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                    labels= eval(parse_exprs(c("Cox", "LR" ))))


##########################
# semi

# combine all data and check if < 0.05
all_p_semi_010 <- rbind(test_res_semi_markov_010_1_2[2,] , test_res_semi_markov_010_1_3[2,],
                        test_res_semi_markov_010_2_1[2,], test_res_semi_markov_010_2_3[2,]) < 0.05

# change to numeric
all_p_semi_010 <- ifelse(all_p_semi_010, 1, 0)

# combine 4 p values to one string
comb_all_p_semi_010_205_test <- data.frame(table(apply(all_p_semi_010, 2, function(x) paste0(x, collapse = ""))))


#check if < 0.05
all_p_semi_010 <- sapply(1:10000, function(x)HAJ_cox_semi_markov_010_2[[x]]$test_res) < 0.05


# change to numeric
all_p_semi_010 <- ifelse(all_p_semi_010, 1, 0)

# combine 4 p values to one string
comb_all_p_semi_010_205_cox <- data.frame(table(apply(all_p_semi_010, 2, function(x) paste0(x, collapse = ""))))




################################################################################
plot_dat <- rbind(
  data.frame(comb_all_p_semi_010_205_test, time = 246, model = "test"),
  
  data.frame(comb_all_p_semi_010_205_cox, time =246,  model = "cox")
) 
plot_dat$model <- as.factor(plot_dat$model)
plot_dat$time <- as.factor(plot_dat$time)
plot_dat <- plot_dat[plot_dat$Var1%in% c("0000", "0001", "1000", "1001"), ]
plot_dat$Freq <- plot_dat$Freq/10000


comb2 <- ggplot(plot_dat , aes(y=Freq, x = Var1, fill = model)) +
  geom_bar(stat = "identity", position = "dodge") +
  #facet_wrap(vars(Var1)) +
  #scale_fill_manual(values = c("cox" = "orange", "test" = "darkgreen")) +
  #scale_alpha_manual(values = c(0.5, 1)) +
  labs(x = "", y = "") +
  #labs(x = "Combinations", y = "Frequency") +
  ggtitle("Setting 2: semi-Markov") +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 22), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_fill_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                    labels= eval(parse_exprs(c("Cox", "LR" ))))

### Non Markov 030


# combine all data and check if < 0.05
all_p_non_030 <- rbind(test_res_non_markov_030_1_2[2,] , test_res_non_markov_030_1_3[2,],
                       test_res_non_markov_030_2_1[2,], test_res_non_markov_030_2_3[2,]) < 0.05

# change to numeric
all_p_non_030 <- ifelse(all_p_non_030, 1, 0)

# combine 4 p values to one string
comb_all_p_non_030_205_test <- data.frame(table(apply(all_p_non_030, 2, function(x) paste0(x, collapse = ""))))


#check if < 0.05
all_p_non_030 <- sapply(1:10000, function(x)HAJ_cox_non_markov_030_2[[x]]$test_res) < 0.05


# change to numeric
all_p_non_030 <- ifelse(all_p_non_030, 1, 0)

# combine 4 p values to one string
comb_all_p_non_030_205_cox <- data.frame(table(apply(all_p_non_030, 2, function(x) paste0(x, collapse = ""))))


plot_dat <- rbind(
  data.frame(comb_all_p_non_030_205_test, time = 246, model = "test"),
  
  data.frame(comb_all_p_non_030_205_cox, time =246,  model = "cox")
) 
plot_dat$model <- as.factor(plot_dat$model)
plot_dat$time <- as.factor(plot_dat$time)
plot_dat <- plot_dat[plot_dat$Var1%in% c("0011", "0111", "1011", "1111"), ]
plot_dat$Freq <- plot_dat$Freq/10000


comb3 <- ggplot(plot_dat , aes(y=Freq, x = Var1,  fill = model)) +
  geom_bar(stat = "identity", position = "dodge") +
  labs(x = "", y = "") +
  #labs(x = "Combinations", y = "Frequency") +
  ggtitle("Setting 3c: frailty") +
  theme_minimal() +
  theme(text = element_text(size = 22), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_fill_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                    labels= eval(parse_exprs(c("Cox", "LR" ))))

### Mix Markov 030
# # lm 205
# combine all data and check if < 0.05
all_p_mix_030 <- rbind(test_res_mix_markov_030_1_2[2,] , test_res_mix_markov_030_1_3[2,],
                       test_res_mix_markov_030_2_1[2,], test_res_mix_markov_030_2_3[2,]) < 0.05

# change to numeric
all_p_mix_030 <- ifelse(all_p_mix_030, 1, 0)

# combine 4 p values to one string
comb_all_p_mix_030_205_test <- data.frame(table(apply(all_p_mix_030, 2, function(x) paste0(x, collapse = ""))))




# lm 205

#check if < 0.05
all_p_mix_030 <- sapply(1:10000, function(x)HAJ_cox_mix_markov_030_2[[x]]$test_res) < 0.05


# change to numeric
all_p_mix_030 <- ifelse(all_p_mix_030, 1, 0)

# combine 4 p values to one string
comb_all_p_mix_030_205_cox <- data.frame(table(apply(all_p_mix_030, 2, function(x) paste0(x, collapse = ""))))

plot_dat <- rbind(data.frame(comb_all_p_mix_030_205_test, time = 246, model = "test"),
                  
                  data.frame(comb_all_p_mix_030_205_cox, time =246,  model = "cox")
)
plot_dat$model <- as.factor(plot_dat$model)
plot_dat$time <- as.factor(plot_dat$time)
plot_dat <- plot_dat[plot_dat$Var1%in% c("0011", "0111", "1011", "1111"), ]
plot_dat$Freq <- plot_dat$Freq/10000


comb5 <- ggplot(plot_dat, aes(y=Freq, x = Var1,  fill = model)) +
  geom_bar(stat = "identity", position = "dodge") +
  labs(x = "", y = "") +
  #labs(x = "Combinations", y = "Frequency") +
  ggtitle("Setting 5c: mixed") +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 22), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_fill_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                    labels= eval(parse_exprs(c("Cox", "LR" ))))


### Path Markov 

# combine all data and check if < 0.05
all_p_path_010 <- rbind(test_res_path_markov_010_1_2[2,] , test_res_path_markov_010_1_3[2,],
                        test_res_path_markov_010_2_1[2,], test_res_path_markov_010_2_3[2,]) < 0.05

# change to numeric
all_p_path_010 <- ifelse(all_p_path_010, 1, 0)

# combine 4 p values to one string
comb_all_p_path_010_205_test <- data.frame(table(apply(all_p_path_010, 2, function(x) paste0(x, collapse = ""))))
# # cox

# lm 205
#load("120_HAJ_cox_path_markov_010_2.RData")

#check if < 0.05
all_p_path_010 <- sapply(1:10000, function(x)HAJ_cox_path_markov_010_2[[x]]$test_res) < 0.05


# change to numeric
all_p_path_010 <- ifelse(all_p_path_010, 1, 0)

# combine 4 p values to one string
comb_all_p_path_010_205_cox <- data.frame(table(apply(all_p_path_010, 2, function(x) paste0(x, collapse = ""))))
# 
plot_dat <- rbind(
  data.frame(comb_all_p_path_010_205_test, time = 246, model = "test"),
  
  data.frame(comb_all_p_path_010_205_cox, time =246,  model = "cox"))
plot_dat$model <- as.factor(plot_dat$model)
plot_dat$time <- as.factor(plot_dat$time)
plot_dat <- plot_dat[plot_dat$Var1%in%  c("0000", "0010", "1000", "1010"), ]
plot_dat$Freq <- plot_dat$Freq/10000

comb6 <- ggplot(plot_dat, aes(y=Freq, x = Var1,  fill = model)) +
  geom_bar(stat = "identity", position = "dodge") +
  labs(x = "", y = "") +
  #labs(x = "Combinations", y = "Frequency") +
  ggtitle("Setting 6: pathological") +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 22), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_fill_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                    labels= eval(parse_exprs(c("Cox", "LR" ))))

### non 060

# combine all data and check if < 0.05
all_p_non_060 <- rbind(test_res_non_markov_060_1_2[2,] , test_res_non_markov_060_1_3[2,],
                       test_res_non_markov_060_2_1[2,], test_res_non_markov_060_2_3[2,]) < 0.05

# change to numeric
all_p_non_060 <- ifelse(all_p_non_060, 1, 0)

# combine 4 p values to one string
comb_all_p_non_060_205_test <- data.frame(table(apply(all_p_non_060, 2, function(x) paste0(x, collapse = ""))))

# # cox
#load("122_HAJ_cox_non_markov_060_green_2.RData")

#check if < 0.05
all_p_non_060 <- sapply(1:10000, function(x)HAJ_cox_non_markov_060_2[[x]]$test_res) < 0.05


# change to numeric
all_p_non_060 <- ifelse(all_p_non_060, 1, 0)

# combine 4 p values to one string
comb_all_p_non_060_205_cox <- data.frame(table(apply(all_p_non_060, 2, function(x) paste0(x, collapse = ""))))

plot_dat <- rbind(data.frame(comb_all_p_non_060_205_test, time = 246, model = "test"),
                  
                  data.frame(comb_all_p_non_060_205_cox, time =246,  model = "cox"))
plot_dat$model <- as.factor(plot_dat$model)
plot_dat$time <- as.factor(plot_dat$time)
plot_dat <- plot_dat[plot_dat$Var1%in% c("0010", "0011", "0110", "1010"), ]
plot_dat$Freq <- plot_dat$Freq/10000

comb4 <- ggplot(plot_dat, aes(y=Freq, x = Var1,  fill = model)) +
  geom_bar(stat = "identity", position = "dodge") +
  
  labs(x = "", y = "") +
  ggtitle("Setting 4c: partially frailty") +
  theme_minimal() +
  theme(panel.spacing = unit(2, "lines"),
        text = element_text(size = 22), axis.text.x = element_text(angle = 55, hjust = 1)) +
  scale_fill_manual(values = c("darkgreen", "olivedrab3"), name = "Test", 
                    labels= eval(parse_exprs(c("Cox", "LR" ))))



g_legend <- function(a.gplot){
  tmp <- ggplot_gtable(ggplot_build(a.gplot))
  leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
  legend <- tmp$grobs[[leg]]
  return(legend) }

# Extract legend as a grob
leg = g_legend(comb1)

g <- grid.arrange(arrangeGrob(comb1 +ylim(c(0, 0.9)) + guides(fill=FALSE), comb2+ylim(c(0, 0.9))+ guides(fill=FALSE),
                              comb3+ylim(c(0, 0.9))+ guides(fill=FALSE), comb4+ylim(c(0, 0.9))+ guides(fill=FALSE), 
                              comb5+ylim(c(0, 0.9))+ guides(fill=FALSE), comb6+ylim(c(0, 0.9))+ guides(fill=FALSE), ncol = 3,
                              bottom=textGrob("Combination", gp=gpar(fontsize=28)),
                              left=textGrob("Frequency", gp=gpar(fontsize=28), rot = 90)),
                  leg,
                  widths=c(9,1))
ggsave(filename = "test_combis.pdf", g, height = 25, width = 40, units = "cm")

###############################################################################


==> RCode/all_start.R <==
# load packages
library(flexsurv)
library(parallel)
library(survival)
library(multistate)
library(mstate)
library(dplyr)
library(etm)
library(Cairo)
library(RColorBrewer)
library(ggpubr)
library(ggplot2)
library(gridExtra)
library(grid)
library(scales)
library(rlang)

setwd("/home/munko/Caro")
source("000_functions_mod_mod.R")

# load data
data(prothr)

################################################################################
# 5.1: get Weibull parameter values, and censoring
################################################################################

################################################################################
# find initial distribution of states
tmp <- prothr %>% group_by(id) %>% slice_min(order_by = row_number()) %>% 
  ungroup %>% pull(from) 
# start either in group 1 or 2
prob_initial <- table(tmp)/length(tmp)

################################################################################
# find censoring times 

# use last entry per subject, which then is either dead (status = 1) or censored
# (status = 0)
cens_dat <- prothr %>% group_by(id) %>% slice_max(order_by = row_number()) %>% 
  ungroup %>% select(status, Tstop)

# number of subjects censored and not
table(cens_dat$status)/nrow(cens_dat)
# in original data, about 40% are censored by the end -> choose censoring function
# with similar result 

################################################################################
# starting times:
prothr %>% group_by(id) %>% slice_min(order_by = row_number()) %>% 
  ungroup %>% select(Tstart) %>% summary()

# although patients were included between 1962 and 69, every person starts at 
# time 0 

################################################################################
# markov 

# fit parametric to each transition separately for markov case
trans12 <- flexsurvreg(Surv(Tstart, Tstop, status) ~ 1, 
                       subset = which(prothr$from == 1 & prothr$to == 2),
                       data = prothr, dist = "weibull")

trans13 <- flexsurvreg(Surv(Tstart, Tstop, status) ~ 1, 
                       subset = which(prothr$from == 1 & prothr$to == 3),
                       data = prothr, dist = "weibull")

trans21 <- flexsurvreg(Surv(Tstart, Tstop, status) ~ 1, 
                       subset = which(prothr$from == 2 & prothr$to == 1),
                       data = prothr, dist = "weibull")

trans23 <- flexsurvreg(Surv(Tstart, Tstop, status) ~ 1, 
                       subset = which(prothr$from == 2 & prothr$to == 3),
                       data = prothr, dist = "weibull")


# save shape parameter
b_markov <- c(trans12$res[1,1], trans13$res[1,1], trans21$res[1,1], 
              trans23$res[1,1])
# transform scale parameter to our parametrization
a_markov <- c(trans12$res[2,1]^(-trans12$res[1,1]), 
              trans13$res[2,1]^(-trans13$res[1,1]), 
              trans21$res[2,1]^(-trans21$res[1,1]), 
              trans23$res[2,1]^(-trans23$res[1,1]))


################################################################################
#semi-markov 


# reset every time

trans12_semi <- flexsurvreg(Surv(Tstart - Tstart, Tstop- Tstart, status) ~ 1, 
                            subset = which(prothr$from == 1 & prothr$to == 2),
                            data = prothr, dist = "weibull")
trans13_semi <- flexsurvreg(Surv(Tstart - Tstart, Tstop- Tstart, status) ~ 1, 
                            subset = which(prothr$from == 1 & prothr$to == 3),
                            data = prothr, dist = "weibull")

trans21_semi <- flexsurvreg(Surv(Tstart - Tstart, Tstop- Tstart, status) ~ 1, 
                            subset = which(prothr$from == 2 & prothr$to == 1),
                            data = prothr, dist = "weibull")

trans23_semi <- flexsurvreg(Surv(Tstart - Tstart, Tstop- Tstart, status) ~ 1, 
                            subset = which(prothr$from == 2 & prothr$to == 3),
                            data = prothr, dist = "weibull")

# save shape parameter
b_semi_markov <- c(trans12_semi$res[1,1], trans13_semi$res[1,1], trans21_semi$res[1,1], trans23_semi$res[1,1])
# transform scale parameter to our parametrisation
a_semi_markov <- c(trans12_semi$res[2,1]^(-trans12_semi$res[1,1]), 
                   trans13_semi$res[2,1]^(-trans13_semi$res[1,1]), 
                   trans21_semi$res[2,1]^(-trans21_semi$res[1,1]), 
                   trans23_semi$res[2,1]^(-trans23_semi$res[1,1]))

# calculate tm and landmark times:
# true_markov_010 will be calculated later: put here to keep the ordering of the text
# Markov
set.seed("0412")
true_markov_010 <- true_val_markov(n = 500000, a = a_markov, b =  b_markov, all1 = F,
                                   prop1 = prob_initial[1])

exit_times <- data.frame(true_markov_010) %>% group_by(id) %>%
  slice_max(order_by = row_number()) %>% ungroup() %>% select(exit)
tmp <- as.vector(exit_times)
tm<- sort(tmp$exit)[round(length(tmp$exit)/3)]
landmark_times <- c(sort(tmp$exit)[round(length(tmp$exit) * 0.15)], 
                    sort(tmp$exit)[round(length(tmp$exit) * 0.25)])

my_sim_fun <- function(my_name, markov_010, true_markov_010){
  RNGkind("L'Ecuyer-CMRG")
  set.seed("1")
  print("Calculate AJ")
  # AJ estimator for all settings 
  # Markov
  AJ_markov_010_1 <- AJ_fun(markov_010, start_val = 0)
  
  # Markov
  AJ_markov_010_2 <- AJ_fun(markov_010, start_val = landmark_times[1])
  
  # Markov
  AJ_markov_010_3 <- AJ_fun(markov_010, start_val = landmark_times[2])
  
  #LMAJ
  print("Calculate LMAJ")
  ################################################################################
  # Markov
  LMAJ_markov_010_1 <- LMAJ_fun_sim(markov_010, start_val = 0)
  # Markov
  LMAJ_markov_010_2 <- LMAJ_fun_sim(markov_010, start_val  = landmark_times[1])
  # Markov
  LMAJ_markov_010_3 <- LMAJ_fun_sim(markov_010, start_val  = landmark_times[2])
  
  print("Calculate True vals")
  true_trans_markov_010_1 <- true_val_pro_fun(as.data.frame(true_markov_010) ,
                                              start_val = 0)
  true_trans_markov_010_2 <- true_val_pro_fun(as.data.frame(true_markov_010) , 
                                              start_val = landmark_times[1])
  true_trans_markov_010_3 <- true_val_pro_fun(as.data.frame(true_markov_010) , 
                                              start_val = landmark_times[2])
  
  print("Start testing")
  set.seed(1)
  # markov
  test_res_markov_010_1_2 <- mclapply(mc.cores=10, markov_010, function(x) HAJ_test_p_fun(x, from = 1, to = 2, start_val = c(0, landmark_times[1], landmark_times[2]))) 
  test_res_markov_010_1_2 <- matrix(unlist(test_res_markov_010_1_2), ncol = 3, byrow = T)
  colnames(test_res_markov_010_1_2) <- names(test_res_markov_010_1_2[[1]])
  
  test_res_markov_010_1_3 <- mclapply(mc.cores=10, markov_010, function(x) HAJ_test_p_fun(x, from = 1, to = 3, start_val = c(0, landmark_times[1], landmark_times[2]))) 
  test_res_markov_010_1_3 <- matrix(unlist(test_res_markov_010_1_3), ncol = 3, byrow = T)
  colnames(test_res_markov_010_1_3) <- names(test_res_markov_010_1_3[[1]])
  
  test_res_markov_010_2_1 <- mclapply(mc.cores=10, markov_010, function(x) HAJ_test_p_fun(x, from = 2, to = 1, start_val = c(0, landmark_times[1], landmark_times[2]))) 
  test_res_markov_010_2_1 <- matrix(unlist(test_res_markov_010_2_1), ncol = 3, byrow = T)
  colnames(test_res_markov_010_2_1) <- names(test_res_markov_010_2_1[[1]])
  
  test_res_markov_010_2_3 <- mclapply(mc.cores=10, markov_010, function(x) HAJ_test_p_fun(x, from = 2, to = 3, start_val = c(0, landmark_times[1], landmark_times[2]))) 
  test_res_markov_010_2_3 <- matrix(unlist(test_res_markov_010_2_3), ncol = 3, byrow = T)
  colnames(test_res_markov_010_2_3) <- names(test_res_markov_010_2_3[[1]])
  
  # Transpose all test_res guys
  
  # markov
  test_res_markov_010_1_2 <- t(test_res_markov_010_1_2)
  test_res_markov_010_1_3 <- t(test_res_markov_010_1_3)
  test_res_markov_010_2_1 <- t(test_res_markov_010_2_1)
  test_res_markov_010_2_3 <- t(test_res_markov_010_2_3)
  
  ################################################################################
  # calculating the trans prob for landmark time point 0
  print("Calculate HAJ test")
  RNGkind("L'Ecuyer-CMRG")
  set.seed("1")
  HAJ_test_est_markov_010_1 <- mclapply(mc.cores=10, 1:10000, function(x)HAJ_est_fun(markov_010, 0, test_res_markov_010_1_2[1,],
                                                                                     test_res_markov_010_1_3[1,], test_res_markov_010_2_1[1,],
                                                                                     test_res_markov_010_2_3[1,], x))
  ################################################################################
  # calculating the trans prob for landmark time point landmark_times[1]
  set.seed("1")
  HAJ_test_est_markov_010_2 <- mclapply(mc.cores=10, 1:10000, function(x)HAJ_est_fun(markov_010, landmark_times[1], test_res_markov_010_1_2[1,],
                                                                                     test_res_markov_010_1_3[1,], test_res_markov_010_2_1[1,],
                                                                                     test_res_markov_010_2_3[1,], x))
  
  # calculating the trans prob for landmark time point landmark_times[2]
  set.seed("1")
  HAJ_test_est_markov_010_3 <- mclapply(mc.cores=10, 1:10000, function(x)HAJ_est_fun(markov_010, landmark_times[2], test_res_markov_010_1_2[1,],
                                                                                     test_res_markov_010_1_3[1,], test_res_markov_010_2_1[1,],
                                                                                     test_res_markov_010_2_3[1,], x))
  
  # landmarktime 0
  print("Calculate HAJ cox")
  set.seed("1")
  HAJ_cox_markov_010_1 <- mclapply(mc.cores=10, markov_010, function(x) Haj_cox_fun(x, 0) )
  # landmarktime landmark_times[1]
  
  set.seed("1")
  HAJ_cox_markov_010_2 <- mclapply(mc.cores=10, markov_010, function(x) Haj_cox_fun(x,  landmark_times[1]) )
  # landmark time landmark_times[2]
  
  set.seed("1")
  HAJ_cox_markov_010_3 <- mclapply(mc.cores=10, markov_010, function(x) Haj_cox_fun(x, landmark_times[2]) )
  # Bias for AJ
  bias_per_time_aj <- function(sim_aj, true_trans, start_val){
    #browser()
    ##############################################################################
    # create fine time grid 
    #time_grid <- seq(0, 4892, 1)
    # finer time grid till 1000 
    time_grid <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300)) 
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    ##############################################################################
    # find true value for grid values
    
    # apply function per time point in time grid
    true_val <- sapply(1:length(time_grid), function(x){
      # if all time points in true data set are smaller than current time_grid
      # use diagonal matrix for transition, because then all subjects stayed in
      # their initial state
      if(sum(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]) == 0){
        true_trans[,,1]
        # else: choose estimation at closest smaller time point 
      }else{
        true_trans[,,max(which(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]))]
      }
    }
    , simplify = 'array')
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    
    # 2x3 x timd_grid x number simulations: per time point and per simulation transition estimator
    sim_est <- sapply(1:length(sim_aj), function(y){
      # extract per time point in time grid estimated value
      sapply(1:length(time_grid), function(x){
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_aj[[y]]$time < time_grid[x]) == 0){
          diag(1, nrow = 2, ncol = 3)
          # otherwise use estimation at closest smaller time point
        }else{
          sim_aj[[y]]$est[1:2,,max(which(sim_aj[[y]]$time < time_grid[x]))]
        }
      }, simplify = "array")}, simplify = "array")
    
    ##############################################################################
    # per time point, find calculate mean(true_val - sim_est) (over all simulated
    # data sets)
    
    # pro timepoint 1000 estimated trans probs
    
    # x: time points, y: number of simulated data set
    # sapply: over all time points
    # apply: mean of trans prob per time point
    # sapply: calculate difference over all simulated data sets at time point x
    bias_per_time <- sapply(1:length(time_grid), 
                            function(x) apply(sapply(1:length(sim_aj), 
                                                     function(y) sim_est[,, x, y] - true_val[,, x], 
                                                     simplify = 'array'), c(1,2), mean), simplify = "array")
    
    
    
    return(bias_per_time)
  }
  
  print("Calculate bias")
  # markov
  
  AJ_bias_per_time_markov_010_1 <- bias_per_time_aj(AJ_markov_010_1, true_trans_markov_010_1, 0)
  AJ_bias_per_time_markov_010_2 <- bias_per_time_aj(AJ_markov_010_2,  true_trans_markov_010_2, landmark_times[1])
  AJ_bias_per_time_markov_010_3 <- bias_per_time_aj(AJ_markov_010_3,  true_trans_markov_010_3, landmark_times[2])
  # Bias for LMAJ
  
  bias_per_time_lmaj <- function(sim_lmaj, true_trans, start_val){
    #browser()
    ##############################################################################
    # create fine time grid 
    #time_grid <- seq(0, 4892, 1)
    # finer time grid till 1000 
    time_grid <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    print("hier")
    ##############################################################################
    # find true value for grid values
    
    # apply function per time point in time grid
    true_val <- sapply(1:length(time_grid), function(x){
      # if all time points in true data set are smaller than current time_grid
      # use diagonal matrix for transition, because then all subjects stayed in
      # their initial state
      if(sum(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]) == 0){
        true_trans[,,1]
        # else: choose estimation at closest smaller time point 
      }else{
        true_trans[,,max(which(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]))]
      }
    }
    , simplify = 'array')
    
    print("test")
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    
    sim_est_1 <- sapply(1:length(sim_lmaj), function(y){
      # extract per time point in time grid estimated value
      sapply(1:length(time_grid), function(x){
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ1$time < time_grid[x]) == 0){
          c(1, 0, 0) - true_val[1, , x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ1[max(which(sim_lmaj[[y]]$LMAJ1$time <= time_grid[x])), 2:4] - true_val[1, , x]) 
        }
      }, simplify = T)}, simplify = "array")
    
    print("hallo")
    
    bias_per_time_1 <- apply(sim_est_1, c(1, 2), mean)
    print("ciao")
    
    sim_est_2 <- sapply(1:length(sim_lmaj), function(y){
      # extract per time point in time grid estimated value
      sapply(1:length(time_grid), function(x){
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ2$time < time_grid[x]) == 0){
          c(0, 1, 0) - true_val[2, , x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ2[max(which(sim_lmaj[[y]]$LMAJ2$time <= time_grid[x])), 2:4] - true_val[2, , x]) 
        }
      }, simplify = "array")}, simplify = "array")
    
    print("nix")
    bias_per_time_2 <- apply(sim_est_2, c(1, 2), mean)
    
    
    return(list("from1" = bias_per_time_1, "from2" = bias_per_time_2))
  }
  
  # Markov
  LMAJ_bias_per_time_markov_010_1 <- bias_per_time_lmaj(LMAJ_markov_010_1, true_trans_markov_010_1, 0)
  LMAJ_bias_per_time_markov_010_2 <- bias_per_time_lmaj(LMAJ_markov_010_2,  true_trans_markov_010_2, landmark_times[1])
  LMAJ_bias_per_time_markov_010_3 <- bias_per_time_lmaj(LMAJ_markov_010_3,  true_trans_markov_010_3, landmark_times[2])
  # bias haj lr
  
  bias_per_time_lmaj <- function(sim_lmaj, true_trans, start_val){
    #browser()
    ##############################################################################
    # create fine time grid 
    #time_grid <- seq(0, 4892, 1)
    # finer time grid till 1000 
    time_grid <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    ##############################################################################
    # find true value for grid values
    
    # apply function per time point in time grid
    true_val <- sapply(1:length(time_grid), function(x){
      # if all time points in true data set are smaller than current time_grid
      # use diagonal matrix for transition, because then all subjects stayed in
      # their initial state
      if(sum(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]) == 0){
        true_trans[,,1]
        # else: choose estimation at closest smaller time point 
      }else{
        true_trans[,,max(which(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]))]
      }
    }
    , simplify = 'array')
    
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    sim_est_12 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      mean(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 - true_val[1, 2, x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$trans_prob1[max(which(sim_lmaj[[y]]$trans_prob1$time <= time_grid[x])), 3] - true_val[1, 2, x]) 
        }
      }))}))
    
    sim_est_13 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      mean(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 - true_val[1, 3, x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$trans_prob1[max(which(sim_lmaj[[y]]$trans_prob1$time <= time_grid[x])), 4] - true_val[1, 3, x]) 
        }
      }))}))
    
    sim_est_21 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      mean(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0 - true_val[2, 1, x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$trans_prob2[max(which(sim_lmaj[[y]]$trans_prob2$time <= time_grid[x])), 2] - true_val[2, 1, x]) 
        }
      }))}))
    
    sim_est_23 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      mean(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0 - true_val[2, 3, x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$trans_prob2[max(which(sim_lmaj[[y]]$trans_prob2$time <= time_grid[x])), 4] - true_val[2, 3, x]) 
        }
      }))}))
    
    return(data.frame("bias12" = sim_est_12, "bias13" = sim_est_13,
                      "bias21" = sim_est_21, "bias23" = sim_est_23))
    
  }
  
  # markov
  HAJ_test_bias_per_time_markov_010_1 <- bias_per_time_lmaj(HAJ_test_est_markov_010_1, true_trans_markov_010_1, 0)
  HAJ_test_bias_per_time_markov_010_2 <- bias_per_time_lmaj(HAJ_test_est_markov_010_2,  true_trans_markov_010_2, landmark_times[1])
  HAJ_test_bias_per_time_markov_010_3 <- bias_per_time_lmaj(HAJ_test_est_markov_010_3,  true_trans_markov_010_3, landmark_times[2])
  # Bias HAJ Cox
  
  bias_per_time_lmaj <- function(sim_lmaj, true_trans, start_val){
    #browser()
    ##############################################################################
    # create fine time grid 
    #time_grid <- seq(0, 4892, 1)
    # finer time grid till 1000 
    time_grid <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    ##############################################################################
    # find true value for grid values
    
    # apply function per time point in time grid
    true_val <- sapply(1:length(time_grid), function(x){
      # if all time points in true data set are smaller than current time_grid
      # use diagonal matrix for transition, because then all subjects stayed in
      # their initial state
      if(sum(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]) == 0){
        true_trans[,,1]
        # else: choose estimation at closest smaller time point 
      }else{
        true_trans[,,max(which(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]))]
      }
    }
    , simplify = 'array')
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    sim_est_12 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      mean(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 - true_val[1, 2, x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$trans_prob1[max(which(sim_lmaj[[y]]$trans_prob1$time <= time_grid[x])), 3] - true_val[1, 2, x]) 
        }
      }))}))
    
    sim_est_13 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      mean(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 - true_val[1, 3, x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$trans_prob1[max(which(sim_lmaj[[y]]$trans_prob1$time <= time_grid[x])), 4] - true_val[1, 3, x]) 
        }
      }))}))
    
    sim_est_21 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      mean(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0 - true_val[2, 1, x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$trans_prob2[max(which(sim_lmaj[[y]]$trans_prob2$time <= time_grid[x])), 2] - true_val[2, 1, x]) 
        }
      }))}))
    
    sim_est_23 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      mean(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0 - true_val[2, 3, x]
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$trans_prob2[max(which(sim_lmaj[[y]]$trans_prob2$time <= time_grid[x])), 4] - true_val[2, 3, x]) 
        }
      }))}))
    
    return(data.frame("bias12" = sim_est_12, "bias13" = sim_est_13,
                      "bias21" = sim_est_21, "bias23" = sim_est_23))
    
  }
  
  # Markov
  HAJ_cox_bias_per_time_markov_010_1 <- bias_per_time_lmaj(HAJ_cox_markov_010_1, true_trans_markov_010_1, 0)
  HAJ_cox_bias_per_time_markov_010_2 <- bias_per_time_lmaj(HAJ_cox_markov_010_2,  true_trans_markov_010_2, landmark_times[1])
  HAJ_cox_bias_per_time_markov_010_3 <- bias_per_time_lmaj(HAJ_cox_markov_010_3,  true_trans_markov_010_3, landmark_times[2])
  
  print("Calculate variance")
  # Variance AJ
  var_per_time_aj <- function(sim_aj, start_val){
    #browser()
    ##############################################################################
    # create fine time grid 
    #time_grid <- seq(0, 4892, 1)
    # finer time grid till 1000 
    time_grid <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300)) 
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    
    
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    
    # 2x3 x timd_grid x number simulations: per time point and per simulation transition estimator
    sim_est <- sapply(1:length(sim_aj), function(y){
      # extract per time point in time grid estimated value
      sapply(1:length(time_grid), function(x){
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_aj[[y]]$time < time_grid[x]) == 0){
          diag(1, nrow = 2, ncol = 3)
          # otherwise use estimation at closest smaller time point
        }else{
          sim_aj[[y]]$est[1:2,,max(which(sim_aj[[y]]$time < time_grid[x]))]
        }
      }, simplify = "array")}, simplify = "array")
    
    var <- apply(sim_est, c(1,2, 3), var)
    
    return(var)
  }
  
  ###########################################################
  # markov
  
  AJ_var_per_time_markov_010_1 <- var_per_time_aj(AJ_markov_010_1, 0)
  AJ_var_per_time_markov_010_2 <- var_per_time_aj(AJ_markov_010_2, landmark_times[1])
  AJ_var_per_time_markov_010_3 <- var_per_time_aj(AJ_markov_010_3, landmark_times[2])
  # Variance LMAJ
  
  var_per_time_lmaj <- function(sim_lmaj, start_val){
    ##############################################################################
    # create fine time grid 
    #time_grid <- seq(0, 4892, 1)
    # finer time grid till 1000 
    time_grid <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    sim_est_12 <- unlist(lapply(1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ1$time < time_grid[x]) == 0){
          0 
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$LMAJ1[max(which(sim_lmaj[[y]]$LMAJ1$time <= time_grid[x])), 3] 
        }
      }))}))
    
    sim_est_13 <- unlist(lapply(1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ1$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$LMAJ1[max(which(sim_lmaj[[y]]$LMAJ1$time <= time_grid[x])), 4]
        }
      }))}))
    
    sim_est_21 <- unlist(lapply(1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$LMAJ2[max(which(sim_lmaj[[y]]$LMAJ2$time <= time_grid[x])), 2]
        }
      }))}))
    
    sim_est_23 <- unlist(lapply(1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$LMAJ2[max(which(sim_lmaj[[y]]$LMAJ2$time <= time_grid[x])), 4]
        }
      }))}))
    
    
    
    return(data.frame("var12" = sim_est_12, "var13" = sim_est_13,
                      "var21" = sim_est_21, "var23" = sim_est_23))
  }
  
  #Markov
  LMAJ_var_per_time_markov_010_1 <- var_per_time_lmaj(LMAJ_markov_010_1,  0)
  LMAJ_var_per_time_markov_010_2 <- var_per_time_lmaj(LMAJ_markov_010_2,  landmark_times[1])
  LMAJ_var_per_time_markov_010_3 <- var_per_time_lmaj(LMAJ_markov_010_3,  landmark_times[2])
  var_per_time_lmaj <- function(sim_lmaj, start_val){
    #browser()
    ##############################################################################
    # create fine time grid 
    #time_grid <- seq(0, 4892, 1)
    # finer time grid till 1000 
    time_grid <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    sim_est_12 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$trans_prob1[max(which(sim_lmaj[[y]]$trans_prob1$time <= time_grid[x])), 3] 
        }
      }))}))
    
    sim_est_13 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$trans_prob1[max(which(sim_lmaj[[y]]$trans_prob1$time <= time_grid[x])), 4]
        }
      }))}))
    
    sim_est_21 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$trans_prob2[max(which(sim_lmaj[[y]]$trans_prob2$time <= time_grid[x])), 2]
        }
      }))}))
    
    sim_est_23 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$trans_prob2[max(which(sim_lmaj[[y]]$trans_prob2$time <= time_grid[x])), 4]
        }
      }))}))
    
    
    
    return(data.frame("var12" = sim_est_12, "var13" = sim_est_13,
                      "var21" = sim_est_21, "var23" = sim_est_23))
  }
  
  # markov
  HAJ_test_var_per_time_markov_010_1 <- var_per_time_lmaj(HAJ_test_est_markov_010_1,  0)
  HAJ_test_var_per_time_markov_010_2 <- var_per_time_lmaj(HAJ_test_est_markov_010_2,  landmark_times[1])
  HAJ_test_var_per_time_markov_010_3 <- var_per_time_lmaj(HAJ_test_est_markov_010_3,  landmark_times[2])
  # HAJ COx
  
  var_per_time_lmaj <- function(sim_lmaj, start_val){
    ##############################################################################
    # create fine time grid 
    #time_grid <- seq(0, 4892, 1)
    # finer time grid till 1000 
    time_grid <- c(seq(0, 1000, length.out = 500), seq(1002, 4892, length.out = 300))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    sim_est_12 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$trans_prob1[max(which(sim_lmaj[[y]]$trans_prob1$time <= time_grid[x])), 3] 
        }
      }))}))
    
    sim_est_13 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$trans_prob1[max(which(sim_lmaj[[y]]$trans_prob1$time <= time_grid[x])), 4]
        }
      }))}))
    
    sim_est_21 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$trans_prob2[max(which(sim_lmaj[[y]]$trans_prob2$time <= time_grid[x])), 2]
        }
      }))}))
    
    sim_est_23 <- unlist(mclapply(mc.cores=10, 1:length(time_grid), function(x){
      var(sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          sim_lmaj[[y]]$trans_prob2[max(which(sim_lmaj[[y]]$trans_prob2$time <= time_grid[x])), 4]
        }
      }))}))
    
    
    
    return(data.frame("var12" = sim_est_12, "var13" = sim_est_13,
                      "var21" = sim_est_21, "var23" = sim_est_23))
  }
  
  # markov
  HAJ_cox_var_per_time_markov_010_1 <- var_per_time_lmaj(HAJ_cox_markov_010_1,  0)
  HAJ_cox_var_per_time_markov_010_2 <- var_per_time_lmaj(HAJ_cox_markov_010_2,  landmark_times[1])
  HAJ_cox_var_per_time_markov_010_3 <- var_per_time_lmaj(HAJ_cox_markov_010_3,  landmark_times[2])
  
  print("Calculate RMSE")
  
  AJ_rmse_markov_010_1 <- sqrt(AJ_bias_per_time_markov_010_1^2 + AJ_var_per_time_markov_010_1)
  LMAJ_bias_per_time_markov_010_1 <- as.data.frame(lapply(1:2, function(i) t(LMAJ_bias_per_time_markov_010_1[[i]][(1:3)!=i,])))
  LMAJ_bias_per_time_markov_010_2 <- as.data.frame(lapply(1:2, function(i) t(LMAJ_bias_per_time_markov_010_2[[i]][(1:3)!=i,])))
  LMAJ_bias_per_time_markov_010_3 <- as.data.frame(lapply(1:2, function(i) t(LMAJ_bias_per_time_markov_010_3[[i]][(1:3)!=i,])))
  LMAJ_rmse_markov_010_1 <- sqrt(LMAJ_bias_per_time_markov_010_1^2 + LMAJ_var_per_time_markov_010_1)
  HAJ_test_rmse_markov_010_1 <- sqrt(HAJ_test_bias_per_time_markov_010_1^2 + HAJ_test_var_per_time_markov_010_1)
  HAJ_cox_rmse_markov_010_1 <- sqrt(HAJ_cox_bias_per_time_markov_010_1^2 + HAJ_cox_var_per_time_markov_010_1)
  AJ_rmse_markov_010_2 <- sqrt(AJ_bias_per_time_markov_010_2^2 + AJ_var_per_time_markov_010_2)
  LMAJ_rmse_markov_010_2 <- sqrt(LMAJ_bias_per_time_markov_010_2^2 + LMAJ_var_per_time_markov_010_2)
  HAJ_test_rmse_markov_010_2 <- sqrt(HAJ_test_bias_per_time_markov_010_2^2 + HAJ_test_var_per_time_markov_010_2)
  HAJ_cox_rmse_markov_010_2 <- sqrt(HAJ_cox_bias_per_time_markov_010_2^2 + HAJ_cox_var_per_time_markov_010_2)
  AJ_rmse_markov_010_3 <- sqrt(AJ_bias_per_time_markov_010_3^2 + AJ_var_per_time_markov_010_3)
  LMAJ_rmse_markov_010_3 <- sqrt(LMAJ_bias_per_time_markov_010_3^2 + LMAJ_var_per_time_markov_010_3)
  HAJ_test_rmse_markov_010_3 <- sqrt(HAJ_test_bias_per_time_markov_010_3^2 + HAJ_test_var_per_time_markov_010_3)
  HAJ_cox_rmse_markov_010_3 <- sqrt(HAJ_cox_bias_per_time_markov_010_3^2 + HAJ_cox_var_per_time_markov_010_3)
  
  #AJ
  print("Calculate emp cov")
  emp_cov <- function(sim_aj, true_trans, start_val){
    #browser()
    time_grid <- c(seq(0, 4892, length.out = 800))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    ##############################################################################
    # find true value for grid values
    
    # apply function per time point in time grid
    true_val <- sapply(1:length(time_grid), function(x){
      # if all time points in true data set are smaller than current time_grid
      # use diagonal matrix for transition, because then all subjects stayed in
      # their initial state
      if(sum(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]) == 0){
        true_trans[,,1]
        # else: choose estimation at closest smaller time point 
      }else{
        true_trans[,,max(which(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]))]
      }
    }
    , simplify = 'array')
    
    sim_est <- sapply(1:length(sim_aj), function(y){
      # extract per time point in time grid estimated value
      sapply(1:length(time_grid), function(x){
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_aj[[y]]$time < time_grid[x]) == 0){
          diag(1, nrow = 2, ncol = 3)
          # otherwise use estimation at closest smaller time point
        }else{
          sim_aj[[y]]$est[1:2,,max(which(sim_aj[[y]]$time < time_grid[x]))]
        }
      }, simplify = "array")}, simplify = "array")
    
    sim_var <- sapply(1:length(sim_aj), function(y){
      # extract per time point in time grid estimated value
      sapply(1:length(time_grid), function(x){
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_aj[[y]]$time < time_grid[x]) == 0){
          diag(1, nrow = 9, ncol = 9)
          # otherwise use estimation at closest smaller time point
        }else{
          sim_aj[[y]]$cov[,,max(which(sim_aj[[y]]$time < time_grid[x]))]
        }
      }, simplify = "array")}, simplify = "array")
    
    # P12
    coverage12 <- sapply(1:length(time_grid), function(x)  sum(true_val[1, 2, x] > sim_est[1,2,x,] - qnorm(0.975) * sqrt(sim_var[4,4,x,]) & 
                                                                 true_val[1, 2, x] < sim_est[1,2,x,] + qnorm(0.975) * sqrt(sim_var[4,4,x,]))/length(sim_aj))
    
    coverage13 <- sapply(1:length(time_grid), function(x)  sum(true_val[1, 3, x] > sim_est[1,3,x,] - qnorm(0.975) * sqrt(sim_var[7,7,x,]) & 
                                                                 true_val[1, 3, x] < sim_est[1,3,x,] + qnorm(0.975) * sqrt(sim_var[7,7,x,]))/length(sim_aj))
    
    coverage21 <- sapply(1:length(time_grid), function(x)  sum(true_val[2, 1, x] > sim_est[2, 1,x,] - qnorm(0.975) * sqrt(sim_var[2,2,x,]) & 
                                                                 true_val[2, 1, x] < sim_est[2,1, x,] + qnorm(0.975) * sqrt(sim_var[2,2,x,]))/length(sim_aj))
    
    coverage23 <- sapply(1:length(time_grid), function(x)  sum(true_val[2, 3, x] > sim_est[2, 3,x,] - qnorm(0.975) * sqrt(sim_var[8,8,x,]) & 
                                                                 true_val[2, 3, x] < sim_est[2, 3,x,] + qnorm(0.975) * sqrt(sim_var[8,8,x,]))/length(sim_aj))
    
    return(list("coverage12" = coverage12,
                "coverage13" = coverage13,
                "coverage21" = coverage21, 
                "coverage23" = coverage23))
    
    
  }
  
  # start time 0
  #markov
  AJ_cov_markov_010_1 <- emp_cov(AJ_markov_010_1, true_trans_markov_010_1, 0)
  AJ_cov_markov_010_2 <- emp_cov(AJ_markov_010_2, true_trans_markov_010_2, landmark_times[1])
  AJ_cov_markov_010_3 <- emp_cov(AJ_markov_010_3, true_trans_markov_010_3, landmark_times[2])
  
  # LMAJ
  emp_cov <- function(sim_lmaj, true_trans, start_val){
    
    time_grid <- c(seq(0, 4892, length.out = 800))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    
    true_val <- sapply(1:length(time_grid), function(x){
      # if all time points in true data set are smaller than current time_grid
      # use diagonal matrix for transition, because then all subjects stayed in
      # their initial state
      if(sum(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]) == 0){
        true_trans[,,1]
        # else: choose estimation at closest smaller time point 
      }else{
        true_trans[,,max(which(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]))]
      }
    }
    , simplify = 'array')
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    sim_est_12 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ1$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ1[max(which(sim_lmaj[[y]]$LMAJ1$time <= time_grid[x])), 3]) 
        }
      })})
    
    sim_var_12 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ1$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ1[max(which(sim_lmaj[[y]]$LMAJ1$time <= time_grid[x])), 6]) 
        }
      })})
    
    sim_est_13 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ1$time < time_grid[x]) == 0){
          0 
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ1[max(which(sim_lmaj[[y]]$LMAJ1$time <= time_grid[x])), 4]) 
        }
      })})
    
    sim_var_13 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ1$time < time_grid[x]) == 0){
          0 
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ1[max(which(sim_lmaj[[y]]$LMAJ1$time <= time_grid[x])), 7]) 
        }
      })})
    
    sim_est_21 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ2[max(which(sim_lmaj[[y]]$LMAJ2$time <= time_grid[x])), 2]) 
        }
      })})
    
    sim_var_21 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ2[max(which(sim_lmaj[[y]]$LMAJ2$time <= time_grid[x])), 5]) 
        }
      })})
    
    sim_est_23 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ2[max(which(sim_lmaj[[y]]$LMAJ2$time <= time_grid[x])), 4]) 
        }
      })})
    
    sim_var_23 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_lmaj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_lmaj[[y]]$LMAJ2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_lmaj[[y]]$LMAJ2[max(which(sim_lmaj[[y]]$LMAJ2$time <= time_grid[x])), 7]) 
        }
      })})
    
    
    # P12
    coverage12 <- sapply(1:length(time_grid), function(x)  sum(true_val[1, 2, x] > sim_est_12[[x]] - qnorm(0.975) * (sim_var_12[[x]]) & 
                                                                 true_val[1, 2, x] < sim_est_12[[x]] + qnorm(0.975) * (sim_var_12[[x]]))/length(sim_lmaj))
    
    coverage13 <- sapply(1:length(time_grid), 
                         function(x)  if(any(is.nan(sim_var_13[[x]]))){
                           sum(true_val[1, 3, x] > 
                                 (sim_est_13[[x]][-which(is.nan(sim_var_13[[x]]))] - qnorm(0.975) * (sim_var_13[[x]][-which(is.nan(sim_var_13[[x]]))])) & 
                                 true_val[1, 3, x] < (sim_est_13[[x]][-which(is.nan(sim_var_13[[x]]))] + qnorm(0.975) * (sim_var_13[[x]][-which(is.nan(sim_var_13[[x]]))])))/
                             (length(sim_lmaj)-sum(is.nan(sim_var_13[[x]])))
                         }else{
                           sum(true_val[1, 3, x] > 
                                 (sim_est_13[[x]] - qnorm(0.975) * (sim_var_13[[x]])) & 
                                 true_val[1, 3, x] < (sim_est_13[[x]] + qnorm(0.975) * (sim_var_13[[x]])))/
                             (length(sim_lmaj)-sum(is.nan(sim_var_13[[x]])))
                         })  
    
    coverage21 <- sapply(1:length(time_grid), function(x)  sum(true_val[2, 1, x] > sim_est_21[[x]] - qnorm(0.975) * (sim_var_21[[x]]) & 
                                                                 true_val[2, 1, x] < sim_est_21[[x]] + qnorm(0.975) * (sim_var_21[[x]]))/length(sim_lmaj))
    
    coverage23 <- sapply(1:length(time_grid), 
                         function(x)  if(any(is.nan(sim_var_23[[x]]))){
                           sum(true_val[2, 3, x] > 
                                 (sim_est_23[[x]][-which(is.nan(sim_var_23[[x]]))] - qnorm(0.975) * (sim_var_23[[x]][-which(is.nan(sim_var_23[[x]]))])) & 
                                 true_val[2, 3, x] < (sim_est_23[[x]][-which(is.nan(sim_var_23[[x]]))] + qnorm(0.975) * (sim_var_23[[x]][-which(is.nan(sim_var_23[[x]]))])))/
                             (length(sim_lmaj)-sum(is.nan(sim_var_23[[x]])))
                         }else{
                           sum(true_val[2, 3, x] > 
                                 (sim_est_23[[x]] - qnorm(0.975) * (sim_var_23[[x]])) & 
                                 true_val[2, 3, x] < (sim_est_23[[x]] + qnorm(0.975) * (sim_var_23[[x]])))/
                             (length(sim_lmaj)-sum(is.nan(sim_var_23[[x]])))
                         }) 
    
    return(list("coverage12" = coverage12,
                "coverage13" = coverage13,
                "coverage21" = coverage21, 
                "coverage23" = coverage23))
    
  }
  
  # markov all start time points
  LMAJ_emp_cov_markov_010_1 <- emp_cov(LMAJ_markov_010_1, true_trans_markov_010_1, 0)
  LMAJ_emp_cov_markov_010_2 <-  emp_cov(LMAJ_markov_010_2,  true_trans_markov_010_2, landmark_times[1])
  LMAJ_emp_cov_markov_010_3 <-  emp_cov(LMAJ_markov_010_3,  true_trans_markov_010_3, landmark_times[2])
  
  # emp cov rate HAJ LR
  emp_cov <- function(sim_haj, true_trans, start_val){
    
    #browser()
    time_grid <- c(seq(0, 4892, length.out = 800))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    true_val <- sapply(1:length(time_grid), function(x){
      # if all time points in true data set are smaller than current time_grid
      # use diagonal matrix for transition, because then all subjects stayed in
      # their initial state
      if(sum(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]) == 0){
        true_trans[,,1]
        # else: choose estimation at closest smaller time point 
      }else{
        true_trans[,,max(which(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]))]
      }
    }
    , simplify = 'array')
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    sim_est_12 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob1[max(which(sim_haj[[y]]$trans_prob1$time <= time_grid[x])), 3]) 
        }
      })})
    
    sim_var_12 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob1[max(which(sim_haj[[y]]$trans_prob1$time <= time_grid[x])), 6]) 
        }
      })})
    
    sim_est_13 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob1[max(which(sim_haj[[y]]$trans_prob1$time <= time_grid[x])), 4]) 
        }
      })})
    
    sim_var_13 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob1[max(which(sim_haj[[y]]$trans_prob1$time <= time_grid[x])), 7]) 
        }
      })})
    
    sim_est_21 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob2[max(which(sim_haj[[y]]$trans_prob2$time <= time_grid[x])), 2]) 
        }
      })})
    
    sim_var_21 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob2[max(which(sim_haj[[y]]$trans_prob2$time <= time_grid[x])), 5]) 
        }
      })})
    
    sim_est_23 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob2[max(which(sim_haj[[y]]$trans_prob2$time <= time_grid[x])), 4]) 
        }
      })})
    
    sim_var_23 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob2[max(which(sim_haj[[y]]$trans_prob2$time <= time_grid[x])), 7]) 
        }
      })})
    
    
    # P12
    coverage12 <- sapply(1:length(time_grid), function(x)  sum(true_val[1, 2, x] > (sim_est_12[[x]] - qnorm(0.975) * (sim_var_12[[x]])) & 
                                                                 true_val[1, 2, x] < (sim_est_12[[x]] + qnorm(0.975) * (sim_var_12[[x]])))/length(sim_haj))
    
    coverage13 <- sapply(1:length(time_grid), 
                         function(x)  if(any(is.nan(sim_var_13[[x]]))){
                           sum(true_val[1, 3, x] > 
                                 (sim_est_13[[x]][-which(is.nan(sim_var_13[[x]]))] - qnorm(0.975) * (sim_var_13[[x]][-which(is.nan(sim_var_13[[x]]))])) & 
                                 true_val[1, 3, x] < (sim_est_13[[x]][-which(is.nan(sim_var_13[[x]]))] + qnorm(0.975) * (sim_var_13[[x]][-which(is.nan(sim_var_13[[x]]))])))/
                             (length(sim_haj)-sum(is.nan(sim_var_13[[x]])))
                         }else{
                           sum(true_val[1, 3, x] > 
                                 (sim_est_13[[x]] - qnorm(0.975) * (sim_var_13[[x]])) & 
                                 true_val[1, 3, x] < (sim_est_13[[x]] + qnorm(0.975) * (sim_var_13[[x]])))/
                             (length(sim_haj)-sum(is.nan(sim_var_13[[x]])))
                         })  
    
    coverage21 <- sapply(1:length(time_grid), function(x)  sum(true_val[2, 1, x] > (sim_est_21[[x]] - qnorm(0.975) * (sim_var_21[[x]])) & 
                                                                 true_val[2, 1, x] < (sim_est_21[[x]] + qnorm(0.975) * (sim_var_21[[x]])))/length(sim_haj))
    
    coverage23 <- sapply(1:length(time_grid), 
                         function(x)  if(any(is.nan(sim_var_23[[x]]))){
                           sum(true_val[2, 3, x] > 
                                 (sim_est_23[[x]][-which(is.nan(sim_var_23[[x]]))] - qnorm(0.975) * (sim_var_23[[x]][-which(is.nan(sim_var_23[[x]]))])) & 
                                 true_val[2, 3, x] < (sim_est_23[[x]][-which(is.nan(sim_var_23[[x]]))] + qnorm(0.975) * (sim_var_23[[x]][-which(is.nan(sim_var_23[[x]]))])))/
                             (length(sim_haj)-sum(is.nan(sim_var_23[[x]])))
                         }else{
                           sum(true_val[2, 3, x] > 
                                 (sim_est_23[[x]] - qnorm(0.975) * (sim_var_23[[x]])) & 
                                 true_val[2, 3, x] < (sim_est_23[[x]] + qnorm(0.975) * (sim_var_23[[x]])))/
                             (length(sim_haj)-sum(is.nan(sim_var_23[[x]])))
                         }) 
    return(list("coverage12" = coverage12,
                "coverage13" = coverage13,
                "coverage21" = coverage21, 
                "coverage23" = coverage23))
    
  }
  
  # markov
  HAJ_test_emp_cov_markov_010_1 <- emp_cov(HAJ_test_est_markov_010_1, true_trans_markov_010_1, 0)
  HAJ_test_emp_cov_markov_010_2 <- emp_cov(HAJ_test_est_markov_010_2,  true_trans_markov_010_2, landmark_times[1])
  HAJ_test_emp_cov_markov_010_3 <- emp_cov(HAJ_test_est_markov_010_3,  true_trans_markov_010_3, landmark_times[2])
  # emp cov rate haj cox
  
  emp_cov <- function(sim_haj, true_trans, start_val){
    
    #browser()
    time_grid <- c(seq(0, 4892, length.out = 800))
    
    # landamrk
    time_grid <- time_grid[time_grid >= start_val]
    
    
    true_val <- sapply(1:length(time_grid), function(x){
      # if all time points in true data set are smaller than current time_grid
      # use diagonal matrix for transition, because then all subjects stayed in
      # their initial state
      if(sum(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]) == 0){
        true_trans[,,1]
        # else: choose estimation at closest smaller time point 
      }else{
        true_trans[,,max(which(as.numeric(dimnames(true_trans)[[3]]) < time_grid[x]))]
      }
    }
    , simplify = 'array')
    
    ##############################################################################
    # find estimated values per time point and simulated data set
    sim_est_12 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob1[max(which(sim_haj[[y]]$trans_prob1$time <= time_grid[x])), 3]) 
        }
      })})
    
    sim_var_12 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob1[max(which(sim_haj[[y]]$trans_prob1$time <= time_grid[x])), 6]) 
        }
      })})
    
    sim_est_13 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob1[max(which(sim_haj[[y]]$trans_prob1$time <= time_grid[x])), 4]) 
        }
      })})
    
    sim_var_13 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob1$time < time_grid[x]) == 0){
          0 
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob1[max(which(sim_haj[[y]]$trans_prob1$time <= time_grid[x])), 7]) 
        }
      })})
    
    sim_est_21 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob2[max(which(sim_haj[[y]]$trans_prob2$time <= time_grid[x])), 2]) 
        }
      })})
    
    sim_var_21 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob2[max(which(sim_haj[[y]]$trans_prob2$time <= time_grid[x])), 5]) 
        }
      })})
    
    sim_est_23 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob2[max(which(sim_haj[[y]]$trans_prob2$time <= time_grid[x])), 4]) 
        }
      })})
    
    sim_var_23 <- mclapply(mc.cores=10, 1:length(time_grid), function(x){
      sapply(1:length(sim_haj), function(y){
        # extract per time point in time grid estimated value
        
        # if for the current simulated data set all time points are smaller than the 
        # current time point use diag matrix, since all subjects stayed in their initial
        # state
        if(sum(sim_haj[[y]]$trans_prob2$time < time_grid[x]) == 0){
          0
          # otherwise use estimation at closest smaller time point
        }else{
          unlist(sim_haj[[y]]$trans_prob2[max(which(sim_haj[[y]]$trans_prob2$time <= time_grid[x])), 7]) 
        }
      })})
    
    
    # P12
    coverage12 <- sapply(1:length(time_grid), function(x)  sum(true_val[1, 2, x] > (sim_est_12[[x]] - qnorm(0.975) * (sim_var_12[[x]])) & 
                                                                 true_val[1, 2, x] < (sim_est_12[[x]] + qnorm(0.975) * (sim_var_12[[x]])))/length(sim_haj))
    
    coverage13 <- sapply(1:length(time_grid), 
                         function(x)  if(any(is.nan(sim_var_13[[x]]))){
                           sum(true_val[1, 3, x] > 
                                 (sim_est_13[[x]][-which(is.nan(sim_var_13[[x]]))] - qnorm(0.975) * (sim_var_13[[x]][-which(is.nan(sim_var_13[[x]]))])) & 
                                 true_val[1, 3, x] < (sim_est_13[[x]][-which(is.nan(sim_var_13[[x]]))] + qnorm(0.975) * (sim_var_13[[x]][-which(is.nan(sim_var_13[[x]]))])))/
                             (length(sim_haj)-sum(is.nan(sim_var_13[[x]])))
                         }else{
                           sum(true_val[1, 3, x] > 
                                 (sim_est_13[[x]] - qnorm(0.975) * (sim_var_13[[x]])) & 
                                 true_val[1, 3, x] < (sim_est_13[[x]] + qnorm(0.975) * (sim_var_13[[x]])))/
                             (length(sim_haj)-sum(is.nan(sim_var_13[[x]])))
                         })  
    
    coverage21 <- sapply(1:length(time_grid), function(x)  sum(true_val[2, 1, x] > (sim_est_21[[x]] - qnorm(0.975) * (sim_var_21[[x]])) & 
                                                                 true_val[2, 1, x] < (sim_est_21[[x]] + qnorm(0.975) * (sim_var_21[[x]])))/length(sim_haj))
    
    coverage23 <- sapply(1:length(time_grid), 
                         function(x)  if(any(is.nan(sim_var_23[[x]]))){
                           sum(true_val[2, 3, x] > 
                                 (sim_est_23[[x]][-which(is.nan(sim_var_23[[x]]))] - qnorm(0.975) * (sim_var_23[[x]][-which(is.nan(sim_var_23[[x]]))])) & 
                                 true_val[2, 3, x] < (sim_est_23[[x]][-which(is.nan(sim_var_23[[x]]))] + qnorm(0.975) * (sim_var_23[[x]][-which(is.nan(sim_var_23[[x]]))])))/
                             (length(sim_haj)-sum(is.nan(sim_var_23[[x]])))
                         }else{
                           sum(true_val[2, 3, x] > 
                                 (sim_est_23[[x]] - qnorm(0.975) * (sim_var_23[[x]])) & 
                                 true_val[2, 3, x] < (sim_est_23[[x]] + qnorm(0.975) * (sim_var_23[[x]])))/
                             (length(sim_haj)-sum(is.nan(sim_var_23[[x]])))
                         }) 
    return(list("coverage12" = coverage12,
                "coverage13" = coverage13,
                "coverage21" = coverage21, 
                "coverage23" = coverage23))
    
  }
  
  # markov
  HAJ_cox_emp_cov_markov_010_1 <- emp_cov(HAJ_cox_markov_010_1, true_trans_markov_010_1, 0)
  HAJ_cox_emp_cov_markov_010_2 <- emp_cov(HAJ_cox_markov_010_2,  true_trans_markov_010_2, landmark_times[1])
  HAJ_cox_emp_cov_markov_010_3 <- emp_cov(HAJ_cox_markov_010_3,  true_trans_markov_010_3, landmark_times[2])
  
  print(paste0("Save everything in ",my_name))
  objs <- ls(pattern = "markov_010")
  # New Environment
  tmp_env <- new.env()
  
  for (obj in objs) {
    new_name <- sub("markov_010", my_name, obj)
    assign(new_name, get(obj), envir = tmp_env)
  }
  
  # save all objects
  save(list = ls(envir = tmp_env), envir = tmp_env, file = paste0(my_name,".Rdata"))
  print("Done")
}

save.image("all_start.Rdata")
